Simultaneous Reconstruction of Shuffled Histograms from a Retained Statistic: Exact leading coefficients for finite hypothesis families

Le Cam deficiency is the largest increase in Bayes risk caused by retaining a statistic, over all priors and decision problems with losses in $[0,1]$. We compute its exact leading term for finite hypothesis families in growing shuffle models. For a bounded correlated message bundle in an iid categorical background with an observed finite tag, the coefficient is a convex program over exposed faces with Gaussian-polynomial scores; its order is set by the first differing conditional factorial-moment degree. Tag-preserving kernels can be suboptimal, and an exact example has family coefficient $4/3$ times the largest pairwise coefficient. For a critical rare-event channel along $m+1$ consecutive compositions, retaining a distinguished-symbol count has loss $n^{-1/2}\kappa\varphi(0)\mathcal V_m(\mu)+o(n^{-1/2})$, where $\mu=\theta\lambda$, $\kappa^2=\chi^2(q\|p)/(1-\theta)>0$, and $\varphi$ is the standard normal density. We evaluate $\mathcal V_2$ for all $\mu>0$. For every $m\ge2$, the full-chain value $e^{-\mu}(1-1/\sum_{k=0}^m\mu^k)$ is exact if and only if $\sum_{k=2}^{m+1}\mu^k\le2$; an explicit large-mean regime is attained by the endpoint pair. Exact-arithmetic computer-assisted certificates give the complete four-composition phase diagram. At $\mu=\sqrt2$, the ratio to the largest pairwise coefficient is strictly below two for every finite window and tends to two as $m\to\infty$. A universal upper bound of two and Hypothesis P, which asserts that admissible vertex paths attain every window coefficient, remain open outside the proved regimes. The comparison principle is classical; the contributions are the model-specific scores, exact coefficients, and certificates.

==> anc/README.md <==
# Exact-arithmetic ancillary verifiers

These files accompany `Shvets.tex`. They require Python 3.9 or later and use
only the Python standard library. Run the following commands from the directory
containing `Shvets.tex`; no LP solver or third-party package is required.

```sh
PYTHONDONTWRITEBYTECODE=1 python3 anc/m3_low/run_all_m3.py
PYTHONDONTWRITEBYTECODE=1 python3 anc/m3_high/verify_clipped.py
PYTHONDONTWRITEBYTECODE=1 python3 anc/grid/verify_saved_grid.py
PYTHONDONTWRITEBYTECODE=1 python3 anc/grid/root_audit_certificates.py
PYTHONDONTWRITEBYTECODE=1 python3 anc/grid/verify_grid_paths.py
```

The first command runs six verifiers for the four-composition case, including
the exact path envelope and the low-mean dual certificates. Expected results:
28,017 envelope comparisons with zero failures, followed by five dual checks
with 148, 123, 123, 90, and 44 nonzero checks, all passing.

The second command checks the clipped four-composition dual on
`12/5 <= mu <= 5`. It imports `poly.py` and `rational_functions.py` from
`anc/m3_low`, so both directories are required. Expected results: 131 root
polynomials, 106 isolated roots, six mass cells, 20 final cells, 973 rational
function checks (217 identities), and 1,512 Bernstein nodes, with all checks
passing. The derivation and exact treatment of the tails are described in
`m3_high/PROOF.md`. The other parameter ranges are handled separately in the
manuscript and by the low-mean verifiers.

The grid contains 1,120 exact rational upper certificates and matching
admissible path witnesses: `m = 2,...,8` and `mu = i/20` for
`i = 1,...,160`. Both upper-certificate commands must report all 1,120
distinct expected points with no skipped, duplicate, or additional points.
The second replay checks two finite cutoffs per point. Both commands use
`exact_chain_certificates.verify`; they are replays of a shared dual
verifier, not two independent implementations.

The last command independently checks the saved rational paths in
`grid/independent_grid_path_witnesses.json`, without importing the dual
verifier. It checks positive weights, admissible composition and fiber
sequences, maximality of every tie among all active coordinates, and exact
equality of the objective to the saved upper bound. Together with the dual
certificates this reproduces the exact maximum over paths at each grid point.
These finite checks do not prove Hypothesis P on a continuum.

The saved witnesses and their reconstruction were supplied by a separate
audit. To reconstruct them from the saved dual data, run:

```sh
PYTHONDONTWRITEBYTECODE=1 python3 anc/grid/reconstruct_grid_paths.py
PYTHONDONTWRITEBYTECODE=1 python3 anc/grid/verify_grid_paths.py
```

Reconstruction uses dual knots only to search for paths, then checks the
ties and objective directly. It rewrites the witness JSON next to the script;
the independent primal checker does not assume sufficiency of knot conditions.

The verifiers use integer and rational arithmetic, exact polynomial root
counts, and exact coefficient sign checks. They regenerate the relevant
verification JSON reports beside their scripts; `root_audit_certificates.py`
also writes `grid/root_replay.json`. Setting `PYTHONDONTWRITEBYTECODE=1`
prevents Python cache files. Run the advertised commands normally, without
Python's `-O` option: the mathematical checks also contain assertions.
Envelope failure and grid-completeness diagnostics use explicit exceptions
and propagate to a nonzero exit code.

`grid/exact_chain_certificates.py` is the required shared verifier restored
from the earlier research package, without algorithm changes. Its SHA-256 is
`b02494503b9f92c4dc55dd2bf7cd4bedb156af79c6e0546e836f876bf9e40e26`.
The grid entry scripts add explicit completeness and failure checks;
the shared verifier and saved upper-certificate data are unchanged.


==> anc/grid/exact_chain_certificates.py <==
"""Exact rational verification of the universal chain dual for arbitrary m.
Poisson's common exp(-mu) is removed throughout. No tolerance in verify().
"""
from fractions import Fraction as Q
from math import factorial
import json

def masses(mu,n):return {k:mu**k/factorial(k) for k in range(n+1)}
def verify(m,mu,R,a,V):
    assert isinstance(mu,Q) and isinstance(V,Q) and all(isinstance(x,Q) for x in a.values()), 'nonrational input'
    p=masses(mu,R+m)
    pi=lambda k:p.get(k,Q(0))
    zero=Q(0)
    v={(r,j): (a[r]-r-j-1)*pi(r+j+1) for r in range(-m,R) for j in range(m+1)}
    v.update({(-m-1,j):zero for j in range(m+1)})
    v.update({(R,j):zero for j in range(m+1)})
    beta={(r,j):max(zero,v[r-1,j]-v[r,j]) for r in range(-m,R+1) for j in range(m+1)}
    budget=[sum((beta[r,j] for r in range(-m,R+1)),zero) for j in range(m+1)]
    assert all(x>=0 for x in a.values())
    for r in range(-m,R+1):
      np=-r;nm=r-(mu if r<R else 0)-(a[r-1] if r>-m else 0)
      incomingplus=mu if r<R else 0
      incomingminus=a[r-1] if r>-m else 0
      assert np+nm+incomingplus+incomingminus==0,('balance',r)
      for j in range(m+1):
        plus=np*pi(r+j)+(mu*pi(r+j-1) if r>-m else 0)
        minus=nm*pi(r+j)+(a[r]*pi(r+j+1) if r<R else 0)+beta[r,j]
        assert plus>=j*pi(r+j),('plus',r,j)
        assert minus>=-j*pi(r+j),('minus',r,j)
    assert all(b<=V for b in budget),('budgets',list(map(str,budget)),str(V))
    if mu*sum((mu**k for k in range(m+1)),Q(0))<=2 and all(a.get(r)==Q(r+1) for r in range(R)):
      # The analytic small-mean candidate has beta exactly diagonal.
      S=sum((mu**k for k in range(m+1)),Q(0))
      if all(a[-k]==sum((mu**h for h in range(k,m+1)),Q(0))/S for k in range(1,m+1)):
        assert all(beta[r,j]==(V if r==-j else 0) for r in range(-m,R+1) for j in range(m+1))
    return budget

def small_mu(m,mu,R):
    S=sum((mu**k for k in range(m+1)),Q(0));V=1-1/S
    assert mu*S<=2
    a={-k:sum((mu**h for h in range(k,m+1)),Q(0))/S for k in range(1,m+1)}
    a.update({r:Q(r+1) for r in range(R)})
    return a,V

def run_small():
    count=0;out=[]
    for m in range(1,21):
      for mu in [Q(i,100) for i in range(1,101)]:
        if mu*sum((mu**k for k in range(m+1)),Q(0))>2:continue
        for R in [0,1,2,5,10,40,60]:
          a,V=small_mu(m,mu,R);b=verify(m,mu,R,a,V);count+=1
          assert b==[V]*(m+1), ('not saturated',m,str(mu),R)
      out.append({'m':m})
    print(json.dumps({'exact_verified_certificates':count,'m_range':[1,20],'mu_grid':'0.01,...,1; only mu*S_m<=2','R_values':[0,1,2,5,10,40,60],'all_conditions':'(i),(ii+),(ii-),(iii), no tolerance; all budgets equal target'},indent=2))
if __name__=='__main__':run_small()


==> anc/grid/independent_grid_path_witnesses.json <==
[
  {
    "m": 2,
    "mu": "1/20",
    "value_without_exp": "21/421",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20",
      "400"
    ]
  },
  {
    "m": 2,
    "mu": "1/10",
    "value_without_exp": "11/111",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "10",
      "100"
    ]
  },
  {
    "m": 2,
    "mu": "3/20",
    "value_without_exp": "69/469",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/3",
      "400/9"
    ]
  },
  {
    "m": 2,
    "mu": "1/5",
    "value_without_exp": "6/31",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "5",
      "25"
    ]
  },
  {
    "m": 2,
    "mu": "1/4",
    "value_without_exp": "5/21",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "4",
      "16"
    ]
  },
  {
    "m": 2,
    "mu": "3/10",
    "value_without_exp": "39/139",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "10/3",
      "100/9"
    ]
  },
  {
    "m": 2,
    "mu": "7/20",
    "value_without_exp": "189/589",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/7",
      "400/49"
    ]
  },
  {
    "m": 2,
    "mu": "2/5",
    "value_without_exp": "14/39",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "5/2",
      "25/4"
    ]
  },
  {
    "m": 2,
    "mu": "9/20",
    "value_without_exp": "261/661",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/9",
      "400/81"
    ]
  },
  {
    "m": 2,
    "mu": "1/2",
    "value_without_exp": "3/7",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "2",
      "4"
    ]
  },
  {
    "m": 2,
    "mu": "11/20",
    "value_without_exp": "341/741",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/11",
      "400/121"
    ]
  },
  {
    "m": 2,
    "mu": "3/5",
    "value_without_exp": "24/49",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "5/3",
      "25/9"
    ]
  },
  {
    "m": 2,
    "mu": "13/20",
    "value_without_exp": "429/829",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/13",
      "400/169"
    ]
  },
  {
    "m": 2,
    "mu": "7/10",
    "value_without_exp": "119/219",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "10/7",
      "100/49"
    ]
  },
  {
    "m": 2,
    "mu": "3/4",
    "value_without_exp": "21/37",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "4/3",
      "16/9"
    ]
  },
  {
    "m": 2,
    "mu": "4/5",
    "value_without_exp": "36/61",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "5/4",
      "25/16"
    ]
  },
  {
    "m": 2,
    "mu": "17/20",
    "value_without_exp": "629/1029",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/17",
      "400/289"
    ]
  },
  {
    "m": 2,
    "mu": "9/10",
    "value_without_exp": "171/271",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "10/9",
      "100/81"
    ]
  },
  {
    "m": 2,
    "mu": "19/20",
    "value_without_exp": "741/1141",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "20/19",
      "400/361"
    ]
  },
  {
    "m": 2,
    "mu": "1",
    "value_without_exp": "2/3",
    "J": [
      0,
      1,
      2
    ],
    "fibers": [
      0,
      -1
    ],
    "weights": [
      "1",
      "1",
      "1"
    ]
  },
  {
    "m": 2,
    "mu": "21/20",
    "value_without_exp": "882/1241",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "800/441"
    ]
  },
  {
    "m": 2,
    "mu": "11/10",
    "value_without_exp": "242/321",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "200/121"
    ]
  },
  {
    "m": 2,
    "mu": "23/20",
    "value_without_exp": "1058/1329",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "800/529"
    ]
  },
  {
    "m": 2,
    "mu": "6/5",
    "value_without_exp": "36/43",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "25/18"
    ]
  },
  {
    "m": 2,
    "mu": "5/4",
    "value_without_exp": "50/57",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "32/25"
    ]
  },
  {
    "m": 2,
    "mu": "13/10",
    "value_without_exp": "338/369",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "200/169"
    ]
  },
  {
    "m": 2,
    "mu": "27/20",
    "value_without_exp": "1458/1529",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "800/729"
    ]
  },
  {
    "m": 2,
    "mu": "7/5",
    "value_without_exp": "98/99",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "50/49"
    ]
  },
  {
    "m": 2,
    "mu": "29/20",
    "value_without_exp": "1682/1641",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "800/841"
    ]
  },
  {
    "m": 2,
    "mu": "3/2",
    "value_without_exp": "18/17",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "8/9"
    ]
  },
  {
    "m": 2,
    "mu": "31/20",
    "value_without_exp": "1922/1761",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "800/961"
    ]
  },
  {
    "m": 2,
    "mu": "8/5",
    "value_without_exp": "64/57",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "25/32"
    ]
  },
  {
    "m": 2,
    "mu": "33/20",
    "value_without_exp": "2178/1889",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "800/1089"
    ]
  },
  {
    "m": 2,
    "mu": "17/10",
    "value_without_exp": "578/489",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "200/289"
    ]
  },
  {
    "m": 2,
    "mu": "7/4",
    "value_without_exp": "98/81",
    "J": [
      0,
      2
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "32/49"
    ]
  },
  {
    "m": 2,
    "mu": "9/5",
    "value_without_exp": "486/385",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "50/27"
    ]
  },
  {
    "m": 2,
    "mu": "37/20",
    "value_without_exp": "50653/37690",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "2400/1369"
    ]
  },
  {
    "m": 2,
    "mu": "19/10",
    "value_without_exp": "6859/4805",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "600/361"
    ]
  },
  {
    "m": 2,
    "mu": "39/20",
    "value_without_exp": "19773/13070",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "800/507"
    ]
  },
  {
    "m": 2,
    "mu": "2",
    "value_without_exp": "8/5",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "3/2"
    ]
  },
  {
    "m": 2,
    "mu": "41/20",
    "value_without_exp": "68921/40810",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "2400/1681"
    ]
  },
  {
    "m": 2,
    "mu": "21/10",
    "value_without_exp": "3087/1735",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "200/147"
    ]
  },
  {
    "m": 2,
    "mu": "43/20",
    "value_without_exp": "79507/42490",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "2400/1849"
    ]
  },
  {
    "m": 2,
    "mu": "11/5",
    "value_without_exp": "2662/1355",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "150/121"
    ]
  },
  {
    "m": 2,
    "mu": "9/4",
    "value_without_exp": "243/118",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "32/27"
    ]
  },
  {
    "m": 2,
    "mu": "23/10",
    "value_without_exp": "12167/5645",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "600/529"
    ]
  },
  {
    "m": 2,
    "mu": "47/20",
    "value_without_exp": "103823/46090",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "2400/2209"
    ]
  },
  {
    "m": 2,
    "mu": "12/5",
    "value_without_exp": "576/245",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "25/24"
    ]
  },
  {
    "m": 2,
    "mu": "49/20",
    "value_without_exp": "117649/48010",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "2400/2401"
    ]
  },
  {
    "m": 2,
    "mu": "5/2",
    "value_without_exp": "125/49",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "24/25"
    ]
  },
  {
    "m": 2,
    "mu": "51/20",
    "value_without_exp": "44217/16670",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "800/867"
    ]
  },
  {
    "m": 2,
    "mu": "13/5",
    "value_without_exp": "4394/1595",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "150/169"
    ]
  },
  {
    "m": 2,
    "mu": "53/20",
    "value_without_exp": "148877/52090",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "2400/2809"
    ]
  },
  {
    "m": 2,
    "mu": "27/10",
    "value_without_exp": "6561/2215",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "200/243"
    ]
  },
  {
    "m": 2,
    "mu": "11/4",
    "value_without_exp": "1331/434",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "96/121"
    ]
  },
  {
    "m": 2,
    "mu": "14/5",
    "value_without_exp": "2744/865",
    "J": [
      0,
      2
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "75/98"
    ]
  },
  {
    "m": 2,
    "mu": "57/20",
    "value_without_exp": "3518667/1073200",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "1600/1083"
    ]
  },
  {
    "m": 2,
    "mu": "29/10",
    "value_without_exp": "707281/204100",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "1200/841"
    ]
  },
  {
    "m": 2,
    "mu": "59/20",
    "value_without_exp": "12117361/3312400",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4800/3481"
    ]
  },
  {
    "m": 2,
    "mu": "3",
    "value_without_exp": "27/7",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4/3"
    ]
  },
  {
    "m": 2,
    "mu": "61/20",
    "value_without_exp": "13845841/3408400",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4800/3721"
    ]
  },
  {
    "m": 2,
    "mu": "31/10",
    "value_without_exp": "923521/216100",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "1200/961"
    ]
  },
  {
    "m": 2,
    "mu": "63/20",
    "value_without_exp": "5250987/1169200",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "1600/1323"
    ]
  },
  {
    "m": 2,
    "mu": "16/5",
    "value_without_exp": "16384/3475",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "75/64"
    ]
  },
  {
    "m": 2,
    "mu": "13/4",
    "value_without_exp": "28561/5776",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "192/169"
    ]
  },
  {
    "m": 2,
    "mu": "33/10",
    "value_without_exp": "395307/76300",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "400/363"
    ]
  },
  {
    "m": 2,
    "mu": "67/20",
    "value_without_exp": "20151121/3715600",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4800/4489"
    ]
  },
  {
    "m": 2,
    "mu": "17/5",
    "value_without_exp": "83521/14725",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "300/289"
    ]
  },
  {
    "m": 2,
    "mu": "69/20",
    "value_without_exp": "7555707/1274800",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "1600/1587"
    ]
  },
  {
    "m": 2,
    "mu": "7/2",
    "value_without_exp": "2401/388",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "48/49"
    ]
  },
  {
    "m": 2,
    "mu": "71/20",
    "value_without_exp": "25411681/3936400",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4800/5041"
    ]
  },
  {
    "m": 2,
    "mu": "18/5",
    "value_without_exp": "2187/325",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "25/27"
    ]
  },
  {
    "m": 2,
    "mu": "73/20",
    "value_without_exp": "28398241/4051600",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4800/5329"
    ]
  },
  {
    "m": 2,
    "mu": "37/10",
    "value_without_exp": "1874161/256900",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "1200/1369"
    ]
  },
  {
    "m": 2,
    "mu": "15/4",
    "value_without_exp": "16875/2224",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "64/75"
    ]
  },
  {
    "m": 2,
    "mu": "19/5",
    "value_without_exp": "130321/16525",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "300/361"
    ]
  },
  {
    "m": 2,
    "mu": "77/20",
    "value_without_exp": "35153041/4291600",
    "J": [
      0,
      2
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "4800/5929"
    ]
  },
  {
    "m": 2,
    "mu": "39/10",
    "value_without_exp": "30074733/3521000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2000/1521"
    ]
  },
  {
    "m": 2,
    "mu": "79/20",
    "value_without_exp": "3077056399/341784000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/6241"
    ]
  },
  {
    "m": 2,
    "mu": "4",
    "value_without_exp": "256/27",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "5/4"
    ]
  },
  {
    "m": 2,
    "mu": "81/20",
    "value_without_exp": "1162261467/116488000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/6561"
    ]
  },
  {
    "m": 2,
    "mu": "41/10",
    "value_without_exp": "115856201/11043000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2000/1681"
    ]
  },
  {
    "m": 2,
    "mu": "83/20",
    "value_without_exp": "3939040643/357336000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/6889"
    ]
  },
  {
    "m": 2,
    "mu": "21/5",
    "value_without_exp": "1361367/117625",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "500/441"
    ]
  },
  {
    "m": 2,
    "mu": "17/4",
    "value_without_exp": "1419857/116928",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "320/289"
    ]
  },
  {
    "m": 2,
    "mu": "43/10",
    "value_without_exp": "147008443/11547000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2000/1849"
    ]
  },
  {
    "m": 2,
    "mu": "87/20",
    "value_without_exp": "1661403069/124552000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/7569"
    ]
  },
  {
    "m": 2,
    "mu": "22/5",
    "value_without_exp": "644204/46125",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "125/121"
    ]
  },
  {
    "m": 2,
    "mu": "89/20",
    "value_without_exp": "5584059449/382104000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/7921"
    ]
  },
  {
    "m": 2,
    "mu": "9/2",
    "value_without_exp": "19683/1288",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "80/81"
    ]
  },
  {
    "m": 2,
    "mu": "91/20",
    "value_without_exp": "6240321451/390744000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/8281"
    ]
  },
  {
    "m": 2,
    "mu": "23/5",
    "value_without_exp": "6436343/385875",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "500/529"
    ]
  },
  {
    "m": 2,
    "mu": "93/20",
    "value_without_exp": "2318961231/133192000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/8649"
    ]
  },
  {
    "m": 2,
    "mu": "47/10",
    "value_without_exp": "229345007/12627000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2000/2209"
    ]
  },
  {
    "m": 2,
    "mu": "19/4",
    "value_without_exp": "2476099/130752",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "320/361"
    ]
  },
  {
    "m": 2,
    "mu": "24/5",
    "value_without_exp": "663552/33625",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "125/144"
    ]
  },
  {
    "m": 2,
    "mu": "97/20",
    "value_without_exp": "8587340257/417816000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8000/9409"
    ]
  },
  {
    "m": 2,
    "mu": "49/10",
    "value_without_exp": "282475249/13203000",
    "J": [
      0,
      2
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2000/2401"
    ]
  },
  {
    "m": 2,
    "mu": "99/20",
    "value_without_exp": "104608905489/4650880000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "4000/3267"
    ]
  },
  {
    "m": 2,
    "mu": "5",
    "value_without_exp": "3125/132",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "6/5"
    ]
  },
  {
    "m": 2,
    "mu": "101/20",
    "value_without_exp": "1061520150601/42625920000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "12000/10201"
    ]
  },
  {
    "m": 2,
    "mu": "51/10",
    "value_without_exp": "1955143089/74680000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1000/867"
    ]
  },
  {
    "m": 2,
    "mu": "103/20",
    "value_without_exp": "1194052296529/43409280000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "12000/10609"
    ]
  },
  {
    "m": 2,
    "mu": "26/5",
    "value_without_exp": "38614472/1336875",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "375/338"
    ]
  },
  {
    "m": 2,
    "mu": "21/4",
    "value_without_exp": "9529569/314368",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "160/147"
    ]
  },
  {
    "m": 2,
    "mu": "53/10",
    "value_without_exp": "22164361129/697080000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "3000/2809"
    ]
  },
  {
    "m": 2,
    "mu": "107/20",
    "value_without_exp": "1500730351849/45022080000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "12000/11449"
    ]
  },
  {
    "m": 2,
    "mu": "27/5",
    "value_without_exp": "43046721/1232500",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "250/243"
    ]
  },
  {
    "m": 2,
    "mu": "109/20",
    "value_without_exp": "1677100110841/45851520000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "12000/11881"
    ]
  },
  {
    "m": 2,
    "mu": "11/2",
    "value_without_exp": "1771561/46272",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "120/121"
    ]
  },
  {
    "m": 2,
    "mu": "111/20",
    "value_without_exp": "207823839129/5188480000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "4000/4107"
    ]
  },
  {
    "m": 2,
    "mu": "28/5",
    "value_without_exp": "60236288/1438125",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "375/392"
    ]
  },
  {
    "m": 2,
    "mu": "113/20",
    "value_without_exp": "2081951752609/47556480000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "12000/12769"
    ]
  },
  {
    "m": 2,
    "mu": "57/10",
    "value_without_exp": "3810716361/83320000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1000/1083"
    ]
  },
  {
    "m": 2,
    "mu": "23/4",
    "value_without_exp": "148035889/3099648",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "480/529"
    ]
  },
  {
    "m": 2,
    "mu": "29/5",
    "value_without_exp": "594823321/11932500",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "750/841"
    ]
  },
  {
    "m": 2,
    "mu": "117/20",
    "value_without_exp": "285018244641/5480320000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "4000/4563"
    ]
  },
  {
    "m": 2,
    "mu": "59/10",
    "value_without_exp": "42180533641/777720000",
    "J": [
      0,
      2
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "3000/3481"
    ]
  },
  {
    "m": 2,
    "mu": "119/20",
    "value_without_exp": "48275934539777/849216000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2400/2023"
    ]
  },
  {
    "m": 2,
    "mu": "6",
    "value_without_exp": "3888/65",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "7/6"
    ]
  },
  {
    "m": 2,
    "mu": "121/20",
    "value_without_exp": "379749833583241/6036672000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "16800/14641"
    ]
  },
  {
    "m": 2,
    "mu": "61/10",
    "value_without_exp": "3142742836021/47526000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "4200/3721"
    ]
  },
  {
    "m": 2,
    "mu": "123/20",
    "value_without_exp": "47325288553083/681152000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "5600/5043"
    ]
  },
  {
    "m": 2,
    "mu": "31/5",
    "value_without_exp": "27512614111/377062500",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "1050/961"
    ]
  },
  {
    "m": 2,
    "mu": "25/4",
    "value_without_exp": "1220703125/15937536",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "672/625"
    ]
  },
  {
    "m": 2,
    "mu": "63/10",
    "value_without_exp": "62523502209/778000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "200/189"
    ]
  },
  {
    "m": 2,
    "mu": "127/20",
    "value_without_exp": "532875860165503/6322368000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "16800/16129"
    ]
  },
  {
    "m": 2,
    "mu": "32/5",
    "value_without_exp": "4294967296/48609375",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "525/512"
    ]
  },
  {
    "m": 2,
    "mu": "129/20",
    "value_without_exp": "66051922499001/713408000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "5600/5547"
    ]
  },
  {
    "m": 2,
    "mu": "13/2",
    "value_without_exp": "62748517/647040",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "168/169"
    ]
  },
  {
    "m": 2,
    "mu": "131/20",
    "value_without_exp": "662062621900811/6520512000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "16800/17161"
    ]
  },
  {
    "m": 2,
    "mu": "33/5",
    "value_without_exp": "4735382553/44562500",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "350/363"
    ]
  },
  {
    "m": 2,
    "mu": "133/20",
    "value_without_exp": "105163116221611/945984000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2400/2527"
    ]
  },
  {
    "m": 2,
    "mu": "67/10",
    "value_without_exp": "6060711605323/52134000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "4200/4489"
    ]
  },
  {
    "m": 2,
    "mu": "27/4",
    "value_without_exp": "1162261467/9564160",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "224/243"
    ]
  },
  {
    "m": 2,
    "mu": "34/5",
    "value_without_exp": "6565418768/51703125",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "525/578"
    ]
  },
  {
    "m": 2,
    "mu": "137/20",
    "value_without_exp": "905824306333433/6829248000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "16800/18769"
    ]
  },
  {
    "m": 2,
    "mu": "69/10",
    "value_without_exp": "827372583621/5974000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "1400/1587"
    ]
  },
  {
    "m": 2,
    "mu": "139/20",
    "value_without_exp": "139353667211683681/961251840000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/19321"
    ]
  },
  {
    "m": 2,
    "mu": "7",
    "value_without_exp": "823543/5400",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "8/7"
    ]
  },
  {
    "m": 2,
    "mu": "141/20",
    "value_without_exp": "17358427976423769/108239360000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/19881"
    ]
  },
  {
    "m": 2,
    "mu": "71/10",
    "value_without_exp": "645753531245761/3830760000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "5600/5041"
    ]
  },
  {
    "m": 2,
    "mu": "143/20",
    "value_without_exp": "174859124550883201/987240960000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/20449"
    ]
  },
  {
    "m": 2,
    "mu": "36/5",
    "value_without_exp": "4897760256/26328125",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "175/162"
    ]
  },
  {
    "m": 2,
    "mu": "29/4",
    "value_without_exp": "500246412961/2561310720",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "896/841"
    ]
  },
  {
    "m": 2,
    "mu": "73/10",
    "value_without_exp": "806460091894081/3934440000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "5600/5329"
    ]
  },
  {
    "m": 2,
    "mu": "147/20",
    "value_without_exp": "3460972340748447/16094720000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "3200/3087"
    ]
  },
  {
    "m": 2,
    "mu": "37/5",
    "value_without_exp": "3512479453921/15575625000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "1400/1369"
    ]
  },
  {
    "m": 2,
    "mu": "149/20",
    "value_without_exp": "242935032749128801/1027607040000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/22201"
    ]
  },
  {
    "m": 2,
    "mu": "15/2",
    "value_without_exp": "56953125/229888",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "224/225"
    ]
  },
  {
    "m": 2,
    "mu": "151/20",
    "value_without_exp": "270281038127131201/1041431040000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/22801"
    ]
  },
  {
    "m": 2,
    "mu": "38/5",
    "value_without_exp": "135868504328/499921875",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "350/361"
    ]
  },
  {
    "m": 2,
    "mu": "153/20",
    "value_without_exp": "33364831591822329/117271040000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/23409"
    ]
  },
  {
    "m": 2,
    "mu": "77/10",
    "value_without_exp": "176533755935383/592920000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "800/847"
    ]
  },
  {
    "m": 2,
    "mu": "31/4",
    "value_without_exp": "852891037441/2738257920",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "896/961"
    ]
  },
  {
    "m": 2,
    "mu": "39/5",
    "value_without_exp": "594667695609/1825625000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "1400/1521"
    ]
  },
  {
    "m": 2,
    "mu": "157/20",
    "value_without_exp": "369145194573386401/1084008960000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "22400/24649"
    ]
  },
  {
    "m": 2,
    "mu": "79/10",
    "value_without_exp": "1517108809906561/4262760000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "5600/6241"
    ]
  },
  {
    "m": 2,
    "mu": "159/20",
    "value_without_exp": "267280850935972773/717875200000000",
    "J": [
      0,
      2
    ],
    "fibers": [
      7
    ],
    "weights": [
      "1",
      "3200/2809"
    ]
  },
  {
    "m": 2,
    "mu": "8",
    "value_without_exp": "2097152/5355",
    "J": [
      0,
      2
    ],
    "fibers": [
      7
    ],
    "weights": [
      "1",
      "9/8"
    ]
  },
  {
    "m": 3,
    "mu": "1/20",
    "value_without_exp": "421/8421",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20",
      "400",
      "8000"
    ]
  },
  {
    "m": 3,
    "mu": "1/10",
    "value_without_exp": "111/1111",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "10",
      "100",
      "1000"
    ]
  },
  {
    "m": 3,
    "mu": "3/20",
    "value_without_exp": "1407/9407",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20/3",
      "400/9",
      "8000/27"
    ]
  },
  {
    "m": 3,
    "mu": "1/5",
    "value_without_exp": "31/156",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "5",
      "25",
      "125"
    ]
  },
  {
    "m": 3,
    "mu": "1/4",
    "value_without_exp": "21/85",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "4",
      "16",
      "64"
    ]
  },
  {
    "m": 3,
    "mu": "3/10",
    "value_without_exp": "417/1417",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "10/3",
      "100/9",
      "1000/27"
    ]
  },
  {
    "m": 3,
    "mu": "7/20",
    "value_without_exp": "4123/12123",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20/7",
      "400/49",
      "8000/343"
    ]
  },
  {
    "m": 3,
    "mu": "2/5",
    "value_without_exp": "78/203",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "5/2",
      "25/4",
      "125/8"
    ]
  },
  {
    "m": 3,
    "mu": "9/20",
    "value_without_exp": "5949/13949",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20/9",
      "400/81",
      "8000/729"
    ]
  },
  {
    "m": 3,
    "mu": "1/2",
    "value_without_exp": "7/15",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8"
    ]
  },
  {
    "m": 3,
    "mu": "11/20",
    "value_without_exp": "8151/16151",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20/11",
      "400/121",
      "8000/1331"
    ]
  },
  {
    "m": 3,
    "mu": "3/5",
    "value_without_exp": "147/272",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "5/3",
      "25/9",
      "125/27"
    ]
  },
  {
    "m": 3,
    "mu": "13/20",
    "value_without_exp": "10777/18777",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20/13",
      "400/169",
      "8000/2197"
    ]
  },
  {
    "m": 3,
    "mu": "7/10",
    "value_without_exp": "1533/2533",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "10/7",
      "100/49",
      "1000/343"
    ]
  },
  {
    "m": 3,
    "mu": "3/4",
    "value_without_exp": "111/175",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "4/3",
      "16/9",
      "64/27"
    ]
  },
  {
    "m": 3,
    "mu": "4/5",
    "value_without_exp": "244/369",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "5/4",
      "25/16",
      "125/64"
    ]
  },
  {
    "m": 3,
    "mu": "17/20",
    "value_without_exp": "17493/25493",
    "J": [
      0,
      1,
      2,
      3
    ],
    "fibers": [
      0,
      -1,
      -2
    ],
    "weights": [
      "1",
      "20/17",
      "400/289",
      "8000/4913"
    ]
  },
  {
    "m": 3,
    "mu": "9/10",
    "value_without_exp": "3258/4529",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "200/81",
      "2000/729"
    ]
  },
  {
    "m": 3,
    "mu": "19/20",
    "value_without_exp": "28918/38059",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/361",
      "16000/6859"
    ]
  },
  {
    "m": 3,
    "mu": "1",
    "value_without_exp": "4/5",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "2",
      "2"
    ]
  },
  {
    "m": 3,
    "mu": "21/20",
    "value_without_exp": "35322/42061",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/441",
      "16000/9261"
    ]
  },
  {
    "m": 3,
    "mu": "11/10",
    "value_without_exp": "4862/5531",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "200/121",
      "2000/1331"
    ]
  },
  {
    "m": 3,
    "mu": "23/20",
    "value_without_exp": "42734/46567",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/529",
      "16000/12167"
    ]
  },
  {
    "m": 3,
    "mu": "6/5",
    "value_without_exp": "366/383",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "25/18",
      "125/108"
    ]
  },
  {
    "m": 3,
    "mu": "5/4",
    "value_without_exp": "410/413",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "32/25",
      "128/125"
    ]
  },
  {
    "m": 3,
    "mu": "13/10",
    "value_without_exp": "6994/6797",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "200/169",
      "2000/2197"
    ]
  },
  {
    "m": 3,
    "mu": "27/20",
    "value_without_exp": "60966/57283",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/729",
      "16000/19683"
    ]
  },
  {
    "m": 3,
    "mu": "7/5",
    "value_without_exp": "1036/943",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "50/49",
      "250/343"
    ]
  },
  {
    "m": 3,
    "mu": "29/20",
    "value_without_exp": "2052881/1800580",
    "J": [
      0,
      1,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "40/29",
      "32000/24389"
    ]
  },
  {
    "m": 3,
    "mu": "3/2",
    "value_without_exp": "45/38",
    "J": [
      0,
      1,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "4/3",
      "32/27"
    ]
  },
  {
    "m": 3,
    "mu": "31/20",
    "value_without_exp": "2461121/2004620",
    "J": [
      0,
      1,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "40/31",
      "32000/29791"
    ]
  },
  {
    "m": 3,
    "mu": "8/5",
    "value_without_exp": "2624/2065",
    "J": [
      0,
      1,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "5/4",
      "125/128"
    ]
  },
  {
    "m": 3,
    "mu": "33/20",
    "value_without_exp": "2928321/2229940",
    "J": [
      0,
      1,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "40/33",
      "32000/35937"
    ]
  },
  {
    "m": 3,
    "mu": "17/10",
    "value_without_exp": "199121/146930",
    "J": [
      0,
      1,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "20/17",
      "4000/4913"
    ]
  },
  {
    "m": 3,
    "mu": "7/4",
    "value_without_exp": "1029/727",
    "J": [
      0,
      3
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "384/343"
    ]
  },
  {
    "m": 3,
    "mu": "9/5",
    "value_without_exp": "729/493",
    "J": [
      0,
      3
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "250/243"
    ]
  },
  {
    "m": 3,
    "mu": "37/20",
    "value_without_exp": "151959/98653",
    "J": [
      0,
      3
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "48000/50653"
    ]
  },
  {
    "m": 3,
    "mu": "19/10",
    "value_without_exp": "20577/12859",
    "J": [
      0,
      3
    ],
    "fibers": [
      0
    ],
    "weights": [
      "1",
      "6000/6859"
    ]
  },
  {
    "m": 3,
    "mu": "39/20",
    "value_without_exp": "1379547/829730",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "800/507",
      "32000/19773"
    ]
  },
  {
    "m": 3,
    "mu": "2",
    "value_without_exp": "7/4",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "3/2",
      "3/2"
    ]
  },
  {
    "m": 3,
    "mu": "41/20",
    "value_without_exp": "4842961/2633210",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "2400/1681",
      "96000/68921"
    ]
  },
  {
    "m": 3,
    "mu": "21/10",
    "value_without_exp": "108927/56435",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "200/147",
      "4000/3087"
    ]
  },
  {
    "m": 3,
    "mu": "43/20",
    "value_without_exp": "5637601/2787070",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "2400/1849",
      "96000/79507"
    ]
  },
  {
    "m": 3,
    "mu": "11/5",
    "value_without_exp": "47432/22405",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "150/121",
      "1500/1331"
    ]
  },
  {
    "m": 3,
    "mu": "9/4",
    "value_without_exp": "3483/1574",
    "J": [
      0,
      2,
      3
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "32/27",
      "256/243"
    ]
  },
  {
    "m": 3,
    "mu": "23/10",
    "value_without_exp": "839523/361670",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "24000/12167"
    ]
  },
  {
    "m": 3,
    "mu": "47/20",
    "value_without_exp": "14639043/5916460",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "192000/103823"
    ]
  },
  {
    "m": 3,
    "mu": "12/5",
    "value_without_exp": "2592/985",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "125/72"
    ]
  },
  {
    "m": 3,
    "mu": "49/20",
    "value_without_exp": "17294403/6192980",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "192000/117649"
    ]
  },
  {
    "m": 3,
    "mu": "5/2",
    "value_without_exp": "1875/634",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "192/125"
    ]
  },
  {
    "m": 3,
    "mu": "51/20",
    "value_without_exp": "6765201/2164340",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "64000/44217"
    ]
  },
  {
    "m": 3,
    "mu": "13/5",
    "value_without_exp": "85683/25985",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "3000/2197"
    ]
  },
  {
    "m": 3,
    "mu": "53/20",
    "value_without_exp": "23671443/6817540",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "192000/148877"
    ]
  },
  {
    "m": 3,
    "mu": "27/10",
    "value_without_exp": "531441/145610",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "8000/6561"
    ]
  },
  {
    "m": 3,
    "mu": "11/4",
    "value_without_exp": "43923/11468",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "1536/1331"
    ]
  },
  {
    "m": 3,
    "mu": "14/5",
    "value_without_exp": "7203/1795",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "375/343"
    ]
  },
  {
    "m": 3,
    "mu": "57/20",
    "value_without_exp": "10556001/2514620",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "64000/61731"
    ]
  },
  {
    "m": 3,
    "mu": "29/10",
    "value_without_exp": "2121843/483890",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "24000/24389"
    ]
  },
  {
    "m": 3,
    "mu": "59/20",
    "value_without_exp": "36352083/7947580",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "192000/205379"
    ]
  },
  {
    "m": 3,
    "mu": "3",
    "value_without_exp": "81/17",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "8/9"
    ]
  },
  {
    "m": 3,
    "mu": "61/20",
    "value_without_exp": "41537523/8379620",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "192000/226981"
    ]
  },
  {
    "m": 3,
    "mu": "31/10",
    "value_without_exp": "2770563/537910",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "24000/29791"
    ]
  },
  {
    "m": 3,
    "mu": "63/20",
    "value_without_exp": "15752961/2946980",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "64000/83349"
    ]
  },
  {
    "m": 3,
    "mu": "16/5",
    "value_without_exp": "24576/4435",
    "J": [
      0,
      3
    ],
    "fibers": [
      1
    ],
    "weights": [
      "1",
      "375/512"
    ]
  },
  {
    "m": 3,
    "mu": "13/4",
    "value_without_exp": "1113879/193184",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "3840/2197"
    ]
  },
  {
    "m": 3,
    "mu": "33/10",
    "value_without_exp": "39135393/6395800",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "20000/11979"
    ]
  },
  {
    "m": 3,
    "mu": "67/20",
    "value_without_exp": "4050375321/624610400",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480000/300763"
    ]
  },
  {
    "m": 3,
    "mu": "17/5",
    "value_without_exp": "4259571/620650",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "7500/4913"
    ]
  },
  {
    "m": 3,
    "mu": "69/20",
    "value_without_exp": "1564031349/215602400",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "160000/109503"
    ]
  },
  {
    "m": 3,
    "mu": "7/2",
    "value_without_exp": "50421/6584",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480/343"
    ]
  },
  {
    "m": 3,
    "mu": "71/20",
    "value_without_exp": "5412688053/670328800",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480000/357911"
    ]
  },
  {
    "m": 3,
    "mu": "18/5",
    "value_without_exp": "236196/27775",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "625/486"
    ]
  },
  {
    "m": 3,
    "mu": "73/20",
    "value_without_exp": "6219214779/695213600",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480000/389017"
    ]
  },
  {
    "m": 3,
    "mu": "37/10",
    "value_without_exp": "208031871/22130600",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "60000/50653"
    ]
  },
  {
    "m": 3,
    "mu": "15/4",
    "value_without_exp": "151875/15392",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "256/225"
    ]
  },
  {
    "m": 3,
    "mu": "19/5",
    "value_without_exp": "7428297/717950",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "7500/6859"
    ]
  },
  {
    "m": 3,
    "mu": "77/20",
    "value_without_exp": "8120352471/749226400",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480000/456533"
    ]
  },
  {
    "m": 3,
    "mu": "39/10",
    "value_without_exp": "90224199/7954600",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "20000/19773"
    ]
  },
  {
    "m": 3,
    "mu": "79/20",
    "value_without_exp": "9231169197/778431200",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480000/493039"
    ]
  },
  {
    "m": 3,
    "mu": "4",
    "value_without_exp": "384/31",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "15/16"
    ]
  },
  {
    "m": 3,
    "mu": "81/20",
    "value_without_exp": "3486784401/269717600",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "160000/177147"
    ]
  },
  {
    "m": 3,
    "mu": "41/10",
    "value_without_exp": "347568603/25784200",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "60000/68921"
    ]
  },
  {
    "m": 3,
    "mu": "83/20",
    "value_without_exp": "11817121929/841429600",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "480000/571787"
    ]
  },
  {
    "m": 3,
    "mu": "21/5",
    "value_without_exp": "4084101/279350",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "2500/3087"
    ]
  },
  {
    "m": 3,
    "mu": "17/4",
    "value_without_exp": "4259571/280096",
    "J": [
      0,
      3
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "3840/4913"
    ]
  },
  {
    "m": 3,
    "mu": "43/10",
    "value_without_exp": "6321363049/399014000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "120000/79507"
    ]
  },
  {
    "m": 3,
    "mu": "87/20",
    "value_without_exp": "144542067003/8632016000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "320000/219501"
    ]
  },
  {
    "m": 3,
    "mu": "22/5",
    "value_without_exp": "3543122/200375",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "1875/1331"
    ]
  },
  {
    "m": 3,
    "mu": "89/20",
    "value_without_exp": "496981290961/26639504000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "960000/704969"
    ]
  },
  {
    "m": 3,
    "mu": "9/2",
    "value_without_exp": "177147/9008",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "320/243"
    ]
  },
  {
    "m": 3,
    "mu": "91/20",
    "value_without_exp": "567869252041/27417136000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "960000/753571"
    ]
  },
  {
    "m": 3,
    "mu": "23/5",
    "value_without_exp": "148035889/6791750",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "15000/12167"
    ]
  },
  {
    "m": 3,
    "mu": "93/20",
    "value_without_exp": "215663394483/9409904000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "320000/268119"
    ]
  },
  {
    "m": 3,
    "mu": "47/10",
    "value_without_exp": "10779215329/447646000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "120000/103823"
    ]
  },
  {
    "m": 3,
    "mu": "19/4",
    "value_without_exp": "47045881/1860992",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "7680/6859"
    ]
  },
  {
    "m": 3,
    "mu": "24/5",
    "value_without_exp": "3981312/150125",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "625/576"
    ]
  },
  {
    "m": 3,
    "mu": "97/20",
    "value_without_exp": "832972004929/29962768000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "960000/912673"
    ]
  },
  {
    "m": 3,
    "mu": "49/10",
    "value_without_exp": "13841287201/475298000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "120000/117649"
    ]
  },
  {
    "m": 3,
    "mu": "99/20",
    "value_without_exp": "313826716467/10294928000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "320000/323433"
    ]
  },
  {
    "m": 3,
    "mu": "5",
    "value_without_exp": "3125/98",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "24/25"
    ]
  },
  {
    "m": 3,
    "mu": "101/20",
    "value_without_exp": "1061520150601/31844816000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "960000/1030301"
    ]
  },
  {
    "m": 3,
    "mu": "51/10",
    "value_without_exp": "5865429267/168434000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "40000/44217"
    ]
  },
  {
    "m": 3,
    "mu": "103/20",
    "value_without_exp": "1194052296529/32843632000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "960000/1092727"
    ]
  },
  {
    "m": 3,
    "mu": "26/5",
    "value_without_exp": "4826809/127250",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "1875/2197"
    ]
  },
  {
    "m": 3,
    "mu": "21/4",
    "value_without_exp": "28588707/722816",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2560/3087"
    ]
  },
  {
    "m": 3,
    "mu": "53/10",
    "value_without_exp": "22164361129/537754000",
    "J": [
      0,
      3
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "120000/148877"
    ]
  },
  {
    "m": 3,
    "mu": "107/20",
    "value_without_exp": "160578147647843/3718455040000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1680000/1225043"
    ]
  },
  {
    "m": 3,
    "mu": "27/5",
    "value_without_exp": "3486784401/76555000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "8750/6561"
    ]
  },
  {
    "m": 3,
    "mu": "109/20",
    "value_without_exp": "182803912081669/3808037120000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1680000/1295029"
    ]
  },
  {
    "m": 3,
    "mu": "11/2",
    "value_without_exp": "19487171/385408",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1680/1331"
    ]
  },
  {
    "m": 3,
    "mu": "111/20",
    "value_without_exp": "69205338429957/1300322560000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "560000/455877"
    ]
  },
  {
    "m": 3,
    "mu": "28/5",
    "value_without_exp": "120472576/2151875",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1875/1568"
    ]
  },
  {
    "m": 3,
    "mu": "113/20",
    "value_without_exp": "235260548044817/3997308160000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1680000/1442897"
    ]
  },
  {
    "m": 3,
    "mu": "57/10",
    "value_without_exp": "651632497731/10538480000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "70000/61731"
    ]
  },
  {
    "m": 3,
    "mu": "23/4",
    "value_without_exp": "3404825447/52443136",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "13440/12167"
    ]
  },
  {
    "m": 3,
    "mu": "29/5",
    "value_without_exp": "17249876309/253195000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "26250/24389"
    ]
  },
  {
    "m": 3,
    "mu": "117/20",
    "value_without_exp": "100041403868991/1400154880000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "560000/533871"
    ]
  },
  {
    "m": 3,
    "mu": "59/10",
    "value_without_exp": "2488651484819/33230320000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "210000/205379"
    ]
  },
  {
    "m": 3,
    "mu": "119/20",
    "value_without_exp": "48275934539777/615343360000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "240000/240737"
    ]
  },
  {
    "m": 3,
    "mu": "6",
    "value_without_exp": "5832/71",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "35/36"
    ]
  },
  {
    "m": 3,
    "mu": "121/20",
    "value_without_exp": "379749833583241/4417998080000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1680000/1771561"
    ]
  },
  {
    "m": 3,
    "mu": "61/10",
    "value_without_exp": "3142742836021/34958480000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "210000/226981"
    ]
  },
  {
    "m": 3,
    "mu": "123/20",
    "value_without_exp": "141975865659249/1510769920000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "560000/620289"
    ]
  },
  {
    "m": 3,
    "mu": "31/5",
    "value_without_exp": "27512614111/280205000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "26250/29791"
    ]
  },
  {
    "m": 3,
    "mu": "25/4",
    "value_without_exp": "1220703125/11905024",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "2688/3125"
    ]
  },
  {
    "m": 3,
    "mu": "63/10",
    "value_without_exp": "187570506627/1752560000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "10000/11907"
    ]
  },
  {
    "m": 3,
    "mu": "127/20",
    "value_without_exp": "532875860165503/4772330240000",
    "J": [
      0,
      3
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1680000/2048383"
    ]
  },
  {
    "m": 3,
    "mu": "32/5",
    "value_without_exp": "8589934592/73015625",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2625/2048"
    ]
  },
  {
    "m": 3,
    "mu": "129/20",
    "value_without_exp": "25562094007113387/206280064000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "896000/715563"
    ]
  },
  {
    "m": 3,
    "mu": "13/2",
    "value_without_exp": "815730721/6252800",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2688/2197"
    ]
  },
  {
    "m": 3,
    "mu": "131/20",
    "value_without_exp": "86730203469006241/631819648000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2688000/2248091"
    ]
  },
  {
    "m": 3,
    "mu": "33/5",
    "value_without_exp": "468802872747/3247375000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "14000/11979"
    ]
  },
  {
    "m": 3,
    "mu": "133/20",
    "value_without_exp": "13986694457474263/92171648000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "384000/336091"
    ]
  },
  {
    "m": 3,
    "mu": "67/10",
    "value_without_exp": "406067677556641/2547052000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "336000/300763"
    ]
  },
  {
    "m": 3,
    "mu": "27/4",
    "value_without_exp": "94143178827/562339840",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "7168/6561"
    ]
  },
  {
    "m": 3,
    "mu": "34/5",
    "value_without_exp": "27903029764/158796875",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "5250/4913"
    ]
  },
  {
    "m": 3,
    "mu": "137/20",
    "value_without_exp": "124097929967680321/673197184000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2688000/2571353"
    ]
  },
  {
    "m": 3,
    "mu": "69/10",
    "value_without_exp": "171266124809547/886012000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "112000/109503"
    ]
  },
  {
    "m": 3,
    "mu": "139/20",
    "value_without_exp": "139353667211683681/687823232000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2688000/2685619"
    ]
  },
  {
    "m": 3,
    "mu": "7",
    "value_without_exp": "823543/3880",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "48/49"
    ]
  },
  {
    "m": 3,
    "mu": "141/20",
    "value_without_exp": "52075283929271307/234292096000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "896000/934407"
    ]
  },
  {
    "m": 3,
    "mu": "71/10",
    "value_without_exp": "645753531245761/2775644000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "336000/357911"
    ]
  },
  {
    "m": 3,
    "mu": "143/20",
    "value_without_exp": "174859124550883201/718362496000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2688000/2924207"
    ]
  },
  {
    "m": 3,
    "mu": "36/5",
    "value_without_exp": "7346640384/28859375",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "875/972"
    ]
  },
  {
    "m": 3,
    "mu": "29/4",
    "value_without_exp": "500246412961/1879777280",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "21504/24389"
    ]
  },
  {
    "m": 3,
    "mu": "73/10",
    "value_without_exp": "806460091894081/2900068000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "336000/389017"
    ]
  },
  {
    "m": 3,
    "mu": "147/20",
    "value_without_exp": "10382917022245341/35745664000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "128000/151263"
    ]
  },
  {
    "m": 3,
    "mu": "37/5",
    "value_without_exp": "129961739795077/426198750000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "63000/50653"
    ]
  },
  {
    "m": 3,
    "mu": "149/20",
    "value_without_exp": "36197319879620191349/112741616640000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "4032000/3307949"
    ]
  },
  {
    "m": 3,
    "mu": "15/2",
    "value_without_exp": "284765625/842752",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "448/375"
    ]
  },
  {
    "m": 3,
    "mu": "151/20",
    "value_without_exp": "40812436757196811351/114815247360000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "4032000/3442951"
    ]
  },
  {
    "m": 3,
    "mu": "38/5",
    "value_without_exp": "645375395558/1726640625",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "7875/6859"
    ]
  },
  {
    "m": 3,
    "mu": "153/20",
    "value_without_exp": "1701606411182938779/4331279360000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "448000/397953"
    ]
  },
  {
    "m": 3,
    "mu": "77/10",
    "value_without_exp": "13593099207024491/32932560000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "72000/65219"
    ]
  },
  {
    "m": 3,
    "mu": "31/4",
    "value_without_exp": "26439622160671/60994682880",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "32256/29791"
    ]
  },
  {
    "m": 3,
    "mu": "39/5",
    "value_without_exp": "7730680042917/16988750000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "7000/6591"
    ]
  },
  {
    "m": 3,
    "mu": "157/20",
    "value_without_exp": "57955795548021664957/121373076480000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "4032000/3869893"
    ]
  },
  {
    "m": 3,
    "mu": "79/10",
    "value_without_exp": "119851595982618319/239289360000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "504000/493039"
    ]
  },
  {
    "m": 3,
    "mu": "159/20",
    "value_without_exp": "2405527658423754957/4580510720000000",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "448000/446631"
    ]
  },
  {
    "m": 3,
    "mu": "8",
    "value_without_exp": "1048576/1905",
    "J": [
      0,
      3
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "63/64"
    ]
  },
  {
    "m": 4,
    "mu": "1/20",
    "value_without_exp": "8421/168421",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "20",
      "400",
      "8000",
      "160000"
    ]
  },
  {
    "m": 4,
    "mu": "1/10",
    "value_without_exp": "1111/11111",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "10",
      "100",
      "1000",
      "10000"
    ]
  },
  {
    "m": 4,
    "mu": "3/20",
    "value_without_exp": "28221/188221",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "20/3",
      "400/9",
      "8000/27",
      "160000/81"
    ]
  },
  {
    "m": 4,
    "mu": "1/5",
    "value_without_exp": "156/781",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "5",
      "25",
      "125",
      "625"
    ]
  },
  {
    "m": 4,
    "mu": "1/4",
    "value_without_exp": "85/341",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "4",
      "16",
      "64",
      "256"
    ]
  },
  {
    "m": 4,
    "mu": "3/10",
    "value_without_exp": "4251/14251",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "10/3",
      "100/9",
      "1000/27",
      "10000/81"
    ]
  },
  {
    "m": 4,
    "mu": "7/20",
    "value_without_exp": "84861/244861",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "20/7",
      "400/49",
      "8000/343",
      "160000/2401"
    ]
  },
  {
    "m": 4,
    "mu": "2/5",
    "value_without_exp": "406/1031",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "5/2",
      "25/4",
      "125/8",
      "625/16"
    ]
  },
  {
    "m": 4,
    "mu": "9/20",
    "value_without_exp": "125541/285541",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "20/9",
      "400/81",
      "8000/729",
      "160000/6561"
    ]
  },
  {
    "m": 4,
    "mu": "1/2",
    "value_without_exp": "15/31",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "16"
    ]
  },
  {
    "m": 4,
    "mu": "11/20",
    "value_without_exp": "177661/337661",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "20/11",
      "400/121",
      "8000/1331",
      "160000/14641"
    ]
  },
  {
    "m": 4,
    "mu": "3/5",
    "value_without_exp": "816/1441",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "5/3",
      "25/9",
      "125/27",
      "625/81"
    ]
  },
  {
    "m": 4,
    "mu": "13/20",
    "value_without_exp": "244101/404101",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "20/13",
      "400/169",
      "8000/2197",
      "160000/28561"
    ]
  },
  {
    "m": 4,
    "mu": "7/10",
    "value_without_exp": "17731/27731",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "10/7",
      "100/49",
      "1000/343",
      "10000/2401"
    ]
  },
  {
    "m": 4,
    "mu": "3/4",
    "value_without_exp": "525/781",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "4/3",
      "16/9",
      "64/27",
      "256/81"
    ]
  },
  {
    "m": 4,
    "mu": "4/5",
    "value_without_exp": "1476/2101",
    "J": [
      0,
      1,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3
    ],
    "weights": [
      "1",
      "5/4",
      "25/16",
      "125/64",
      "625/256"
    ]
  },
  {
    "m": 4,
    "mu": "17/20",
    "value_without_exp": "670242/906721",
    "J": [
      0,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -2,
      -3
    ],
    "weights": [
      "1",
      "800/289",
      "16000/4913",
      "320000/83521"
    ]
  },
  {
    "m": 4,
    "mu": "9/10",
    "value_without_exp": "47322/60761",
    "J": [
      0,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -2,
      -3
    ],
    "weights": [
      "1",
      "200/81",
      "2000/729",
      "20000/6561"
    ]
  },
  {
    "m": 4,
    "mu": "19/20",
    "value_without_exp": "853442/1043121",
    "J": [
      0,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -2,
      -3
    ],
    "weights": [
      "1",
      "800/361",
      "16000/6859",
      "320000/130321"
    ]
  },
  {
    "m": 4,
    "mu": "1",
    "value_without_exp": "6/7",
    "J": [
      0,
      2,
      3,
      4
    ],
    "fibers": [
      0,
      -2,
      -3
    ],
    "weights": [
      "1",
      "2",
      "2",
      "2"
    ]
  },
  {
    "m": 4,
    "mu": "21/20",
    "value_without_exp": "1094562/1187281",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/441",
      "640000/194481"
    ]
  },
  {
    "m": 4,
    "mu": "11/10",
    "value_without_exp": "77682/78841",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "200/121",
      "40000/14641"
    ]
  },
  {
    "m": 4,
    "mu": "23/20",
    "value_without_exp": "1406082/1343041",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/529",
      "640000/279841"
    ]
  },
  {
    "m": 4,
    "mu": "6/5",
    "value_without_exp": "1548/1399",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "25/18",
      "625/324"
    ]
  },
  {
    "m": 4,
    "mu": "5/4",
    "value_without_exp": "2850/2449",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "32/25",
      "1024/625"
    ]
  },
  {
    "m": 4,
    "mu": "13/10",
    "value_without_exp": "124722/102361",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "200/169",
      "40000/28561"
    ]
  },
  {
    "m": 4,
    "mu": "27/20",
    "value_without_exp": "2229282/1754641",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/729",
      "640000/531441"
    ]
  },
  {
    "m": 4,
    "mu": "7/5",
    "value_without_exp": "9702/7351",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "50/49",
      "2500/2401"
    ]
  },
  {
    "m": 4,
    "mu": "29/20",
    "value_without_exp": "2760162/2020081",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "800/841",
      "640000/707281"
    ]
  },
  {
    "m": 4,
    "mu": "3/2",
    "value_without_exp": "306/217",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      0,
      -2
    ],
    "weights": [
      "1",
      "8/9",
      "64/81"
    ]
  },
  {
    "m": 4,
    "mu": "31/20",
    "value_without_exp": "10679593/7357030",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "2400/961",
      "1920000/923521"
    ]
  },
  {
    "m": 4,
    "mu": "8/5",
    "value_without_exp": "40384/26495",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "75/32",
      "1875/1024"
    ]
  },
  {
    "m": 4,
    "mu": "33/20",
    "value_without_exp": "30469131/19065070",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "800/363",
      "640000/395307"
    ]
  },
  {
    "m": 4,
    "mu": "17/10",
    "value_without_exp": "3153857/1884605",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "600/289",
      "120000/83521"
    ]
  },
  {
    "m": 4,
    "mu": "7/4",
    "value_without_exp": "35623/20354",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "96/49",
      "3072/2401"
    ]
  },
  {
    "m": 4,
    "mu": "9/5",
    "value_without_exp": "79866/43685",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "50/27",
      "2500/2187"
    ]
  },
  {
    "m": 4,
    "mu": "37/20",
    "value_without_exp": "135055957/70797610",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "2400/1369",
      "1920000/1874161"
    ]
  },
  {
    "m": 4,
    "mu": "19/10",
    "value_without_exp": "663157/333515",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "600/361",
      "120000/130321"
    ]
  },
  {
    "m": 4,
    "mu": "39/20",
    "value_without_exp": "54410733/26279470",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "800/507",
      "640000/771147"
    ]
  },
  {
    "m": 4,
    "mu": "2",
    "value_without_exp": "28/13",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "3/2",
      "3/4"
    ]
  },
  {
    "m": 4,
    "mu": "41/20",
    "value_without_exp": "196544201/87801610",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "2400/1681",
      "1920000/2825761"
    ]
  },
  {
    "m": 4,
    "mu": "21/10",
    "value_without_exp": "1071189/455045",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "200/147",
      "40000/21609"
    ]
  },
  {
    "m": 4,
    "mu": "43/20",
    "value_without_exp": "337825243/136164010",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "2400/1849",
      "5760000/3418801"
    ]
  },
  {
    "m": 4,
    "mu": "11/5",
    "value_without_exp": "721402/276455",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "150/121",
      "22500/14641"
    ]
  },
  {
    "m": 4,
    "mu": "9/4",
    "value_without_exp": "14337/5234",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "32/27",
      "1024/729"
    ]
  },
  {
    "m": 4,
    "mu": "23/10",
    "value_without_exp": "13736543/4786205",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "600/529",
      "360000/279841"
    ]
  },
  {
    "m": 4,
    "mu": "47/20",
    "value_without_exp": "478520207/159412810",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "2400/2209",
      "5760000/4879681"
    ]
  },
  {
    "m": 4,
    "mu": "12/5",
    "value_without_exp": "28224/9005",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "25/24",
      "625/576"
    ]
  },
  {
    "m": 4,
    "mu": "49/20",
    "value_without_exp": "564832849/172872010",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "2400/2401",
      "5760000/5764801"
    ]
  },
  {
    "m": 4,
    "mu": "5/2",
    "value_without_exp": "6125/1801",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "24/25",
      "576/625"
    ]
  },
  {
    "m": 4,
    "mu": "51/20",
    "value_without_exp": "73709739/20852890",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      1,
      -1
    ],
    "weights": [
      "1",
      "800/867",
      "640000/751689"
    ]
  },
  {
    "m": 4,
    "mu": "13/5",
    "value_without_exp": "11417809/3106525",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "300/169",
      "45000/28561"
    ]
  },
  {
    "m": 4,
    "mu": "53/20",
    "value_without_exp": "50748745129/13157472400",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4800/2809",
      "11520000/7890481"
    ]
  },
  {
    "m": 4,
    "mu": "27/10",
    "value_without_exp": "95534721/23624900",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "400/243",
      "80000/59049"
    ]
  },
  {
    "m": 4,
    "mu": "11/4",
    "value_without_exp": "3815977/900880",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "192/121",
      "18432/14641"
    ]
  },
  {
    "m": 4,
    "mu": "14/5",
    "value_without_exp": "1970192/444425",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "75/49",
      "5625/4802"
    ]
  },
  {
    "m": 4,
    "mu": "57/20",
    "value_without_exp": "7761500361/1674275600",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1600/1083",
      "1280000/1172889"
    ]
  },
  {
    "m": 4,
    "mu": "29/10",
    "value_without_exp": "1180159321/243648100",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1200/841",
      "720000/707281"
    ]
  },
  {
    "m": 4,
    "mu": "59/20",
    "value_without_exp": "81613301641/16138464400",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4800/3481",
      "11520000/12117361"
    ]
  },
  {
    "m": 4,
    "mu": "3",
    "value_without_exp": "153/29",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4/3",
      "8/9"
    ]
  },
  {
    "m": 4,
    "mu": "61/20",
    "value_without_exp": "95100726361/17290656400",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4800/3721",
      "11520000/13845841"
    ]
  },
  {
    "m": 4,
    "mu": "31/10",
    "value_without_exp": "1602487681/279672100",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1200/961",
      "720000/923521"
    ]
  },
  {
    "m": 4,
    "mu": "63/20",
    "value_without_exp": "15348635001/2570851600",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "1600/1323",
      "2560000/1750329"
    ]
  },
  {
    "m": 4,
    "mu": "16/5",
    "value_without_exp": "2277376/363025",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "75/64",
      "5625/4096"
    ]
  },
  {
    "m": 4,
    "mu": "13/4",
    "value_without_exp": "10310521/1565968",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "192/169",
      "36864/28561"
    ]
  },
  {
    "m": 4,
    "mu": "33/10",
    "value_without_exp": "301619241/43696900",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "400/363",
      "160000/131769"
    ]
  },
  {
    "m": 4,
    "mu": "67/20",
    "value_without_exp": "187183762969/25895328400",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "4800/4489",
      "23040000/20151121"
    ]
  },
  {
    "m": 4,
    "mu": "17/5",
    "value_without_exp": "49193869/6505525",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "300/289",
      "90000/83521"
    ]
  },
  {
    "m": 4,
    "mu": "69/20",
    "value_without_exp": "24080038209/3047107600",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "1600/1587",
      "2560000/2518569"
    ]
  },
  {
    "m": 4,
    "mu": "7/2",
    "value_without_exp": "232897/28228",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "48/49",
      "2304/2401"
    ]
  },
  {
    "m": 4,
    "mu": "71/20",
    "value_without_exp": "250076352721/29059392400",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "4800/5041",
      "23040000/25411681"
    ]
  },
  {
    "m": 4,
    "mu": "18/5",
    "value_without_exp": "454896/50725",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      2,
      0
    ],
    "weights": [
      "1",
      "25/27",
      "625/729"
    ]
  },
  {
    "m": 4,
    "mu": "73/20",
    "value_without_exp": "24678554199097/2626325784000",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "8000/5329",
      "38400000/28398241"
    ]
  },
  {
    "m": 4,
    "mu": "37/10",
    "value_without_exp": "207381537133/21036483000",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "2000/1369",
      "2400000/1874161"
    ]
  },
  {
    "m": 4,
    "mu": "15/4",
    "value_without_exp": "8116875/785344",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "64/45",
      "4096/3375"
    ]
  },
  {
    "m": 4,
    "mu": "19/5",
    "value_without_exp": "1871279239/172807875",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "500/361",
      "150000/130321"
    ]
  },
  {
    "m": 4,
    "mu": "77/20",
    "value_without_exp": "32921982946853/2903640984000",
    "J": [
      0,
      2,
      4
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "8000/5929",
      "38400000/35153041"
    ]
  },
  {
    "m": 4,
    "mu": "39/10",
    "value_without_exp": "390971529/32852450",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "400000/257049"
    ]
  },
  {
    "m": 4,
    "mu": "79/20",
    "value_without_exp": "243087455521/19310016200",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "57600000/38950081"
    ]
  },
  {
    "m": 4,
    "mu": "4",
    "value_without_exp": "1024/77",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "45/32"
    ]
  },
  {
    "m": 4,
    "mu": "81/20",
    "value_without_exp": "31381059609/2236593800",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "6400000/4782969"
    ]
  },
  {
    "m": 4,
    "mu": "41/10",
    "value_without_exp": "4750104241/321288050",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "3600000/2825761"
    ]
  },
  {
    "m": 4,
    "mu": "83/20",
    "value_without_exp": "326940373369/21011664200",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "57600000/47458321"
    ]
  },
  {
    "m": 4,
    "mu": "21/5",
    "value_without_exp": "19059138/1165225",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "25000/21609"
    ]
  },
  {
    "m": 4,
    "mu": "17/4",
    "value_without_exp": "24137569/1405448",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "92160/83521"
    ]
  },
  {
    "m": 4,
    "mu": "43/10",
    "value_without_exp": "6321363049/350940050",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "3600000/3418801"
    ]
  },
  {
    "m": 4,
    "mu": "87/20",
    "value_without_exp": "48180689001/2553105800",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "6400000/6365529"
    ]
  },
  {
    "m": 4,
    "mu": "22/5",
    "value_without_exp": "28344976/1435175",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "28125/29282"
    ]
  },
  {
    "m": 4,
    "mu": "89/20",
    "value_without_exp": "496981290961/24068448200",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "57600000/62742241"
    ]
  },
  {
    "m": 4,
    "mu": "9/2",
    "value_without_exp": "59049/2738",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "640/729"
    ]
  },
  {
    "m": 4,
    "mu": "91/20",
    "value_without_exp": "567869252041/25234992200",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "57600000/68574961"
    ]
  },
  {
    "m": 4,
    "mu": "23/5",
    "value_without_exp": "296071778/12621025",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "225000/279841"
    ]
  },
  {
    "m": 4,
    "mu": "93/20",
    "value_without_exp": "71887798161/2942337800",
    "J": [
      0,
      4
    ],
    "fibers": [
      2
    ],
    "weights": [
      "1",
      "6400000/8311689"
    ]
  },
  {
    "m": 4,
    "mu": "47/10",
    "value_without_exp": "506623120463/19919521500",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8400000/4879681"
    ]
  },
  {
    "m": 4,
    "mu": "19/4",
    "value_without_exp": "893871739/33154656",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "215040/130321"
    ]
  },
  {
    "m": 4,
    "mu": "24/5",
    "value_without_exp": "127401984/4462375",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "21875/13824"
    ]
  },
  {
    "m": 4,
    "mu": "97/20",
    "value_without_exp": "80798284478113/2675151372000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "134400000/88529281"
    ]
  },
  {
    "m": 4,
    "mu": "49/10",
    "value_without_exp": "96889010407/3035314500",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "1200000/823543"
    ]
  },
  {
    "m": 4,
    "mu": "99/20",
    "value_without_exp": "10356281643411/307279468000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "44800000/32019867"
    ]
  },
  {
    "m": 4,
    "mu": "5",
    "value_without_exp": "31250/879",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "168/125"
    ]
  },
  {
    "m": 4,
    "mu": "101/20",
    "value_without_exp": "107213535210701/2861524812000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "134400000/104060401"
    ]
  },
  {
    "m": 4,
    "mu": "51/10",
    "value_without_exp": "99712297539/2527533500",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2800000/2255067"
    ]
  },
  {
    "m": 4,
    "mu": "103/20",
    "value_without_exp": "122987386542487/2963410572000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "134400000/112550881"
    ]
  },
  {
    "m": 4,
    "mu": "26/5",
    "value_without_exp": "2007952544/46030125",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "65625/57122"
    ]
  },
  {
    "m": 4,
    "mu": "21/4",
    "value_without_exp": "28588707/624032",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "10240/9261"
    ]
  },
  {
    "m": 4,
    "mu": "53/10",
    "value_without_exp": "1174711139837/24435721500",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "8400000/7890481"
    ]
  },
  {
    "m": 4,
    "mu": "107/20",
    "value_without_exp": "160578147647843/3185755212000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "134400000/131079601"
    ]
  },
  {
    "m": 4,
    "mu": "27/5",
    "value_without_exp": "2324522934/44018375",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "175000/177147"
    ]
  },
  {
    "m": 4,
    "mu": "109/20",
    "value_without_exp": "182803912081669/3306697932000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "134400000/141158161"
    ]
  },
  {
    "m": 4,
    "mu": "11/2",
    "value_without_exp": "19487171/336972",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "13440/14641"
    ]
  },
  {
    "m": 4,
    "mu": "111/20",
    "value_without_exp": "23068446143319/381609388000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "44800000/50602347"
    ]
  },
  {
    "m": 4,
    "mu": "28/5",
    "value_without_exp": "481890304/7631625",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "9375/10976"
    ]
  },
  {
    "m": 4,
    "mu": "113/20",
    "value_without_exp": "235260548044817/3569368332000",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "134400000/163047361"
    ]
  },
  {
    "m": 4,
    "mu": "57/10",
    "value_without_exp": "217210832577/3159333500",
    "J": [
      0,
      4
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "2800000/3518667"
    ]
  },
  {
    "m": 4,
    "mu": "23/4",
    "value_without_exp": "78310985281/1090438656",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "430080/279841"
    ]
  },
  {
    "m": 4,
    "mu": "29/5",
    "value_without_exp": "500246412961/6589803750",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1050000/707281"
    ]
  },
  {
    "m": 4,
    "mu": "117/20",
    "value_without_exp": "3901614750890649/48660130240000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "89600000/62462907"
    ]
  },
  {
    "m": 4,
    "mu": "59/10",
    "value_without_exp": "146830437604321/1735041660000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "16800000/12117361"
    ]
  },
  {
    "m": 4,
    "mu": "119/20",
    "value_without_exp": "5744836210233463/64365794880000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "38400000/28647703"
    ]
  },
  {
    "m": 4,
    "mu": "6",
    "value_without_exp": "2916/31",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "35/27"
    ]
  },
  {
    "m": 4,
    "mu": "121/20",
    "value_without_exp": "45949729863572161/463832525760000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "268800000/214358881"
    ]
  },
  {
    "m": 4,
    "mu": "61/10",
    "value_without_exp": "191707312997281/1838750460000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "16800000/13845841"
    ]
  },
  {
    "m": 4,
    "mu": "123/20",
    "value_without_exp": "5821010492029209/53086575040000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "89600000/76295547"
    ]
  },
  {
    "m": 4,
    "mu": "31/5",
    "value_without_exp": "852891037441/7400703750",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1050000/923521"
    ]
  },
  {
    "m": 4,
    "mu": "25/4",
    "value_without_exp": "30517578125/252120576",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "86016/78125"
    ]
  },
  {
    "m": 4,
    "mu": "63/10",
    "value_without_exp": "3938980639167/31002820000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "800000/750141"
    ]
  },
  {
    "m": 4,
    "mu": "127/20",
    "value_without_exp": "67675234241018881/507786855360000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "268800000/260144641"
    ]
  },
  {
    "m": 4,
    "mu": "32/5",
    "value_without_exp": "34359738368/245926875",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "65625/65536"
    ]
  },
  {
    "m": 4,
    "mu": "129/20",
    "value_without_exp": "8520698002371129/58210440640000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "89600000/92307627"
    ]
  },
  {
    "m": 4,
    "mu": "13/2",
    "value_without_exp": "815730721/5322336",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "26880/28561"
    ]
  },
  {
    "m": 4,
    "mu": "131/20",
    "value_without_exp": "86730203469006241/540767924160000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "268800000/294499921"
    ]
  },
  {
    "m": 4,
    "mu": "33/5",
    "value_without_exp": "156267624249/931633750",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "350000/395307"
    ]
  },
  {
    "m": 4,
    "mu": "133/20",
    "value_without_exp": "13986694457474263/79776098880000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "38400000/44700103"
    ]
  },
  {
    "m": 4,
    "mu": "67/10",
    "value_without_exp": "406067677556641/2217067260000",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "16800000/20151121"
    ]
  },
  {
    "m": 4,
    "mu": "27/4",
    "value_without_exp": "31381059609/164099584",
    "J": [
      0,
      4
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "143360/177147"
    ]
  },
  {
    "m": 4,
    "mu": "34/5",
    "value_without_exp": "948703011976/4726078125",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "118125/83521"
    ]
  },
  {
    "m": 4,
    "mu": "137/20",
    "value_without_exp": "17001416405572203977/80267074656000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "483840000/352275361"
    ]
  },
  {
    "m": 4,
    "mu": "69/10",
    "value_without_exp": "437680096735509/1959523000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "1120000/839523"
    ]
  },
  {
    "m": 4,
    "mu": "139/20",
    "value_without_exp": "19370159742424031659/82285539936000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "483840000/373301041"
    ]
  },
  {
    "m": 4,
    "mu": "7",
    "value_without_exp": "5764801/23250",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "432/343"
    ]
  },
  {
    "m": 4,
    "mu": "141/20",
    "value_without_exp": "271948704963972381/1041889376000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "17920000/14639043"
    ]
  },
  {
    "m": 4,
    "mu": "71/10",
    "value_without_exp": "45848500718449031/166955043000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "30240000/25411681"
    ]
  },
  {
    "m": 4,
    "mu": "143/20",
    "value_without_exp": "25004854810776297743/86592153696000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "483840000/418161601"
    ]
  },
  {
    "m": 4,
    "mu": "36/5",
    "value_without_exp": "39182082048/129109375",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "4375/3888"
    ]
  },
  {
    "m": 4,
    "mu": "29/4",
    "value_without_exp": "14507145975869/45509376000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "774144/707281"
    ]
  },
  {
    "m": 4,
    "mu": "73/10",
    "value_without_exp": "58871586708267913/175914723000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "30240000/28398241"
    ]
  },
  {
    "m": 4,
    "mu": "147/20",
    "value_without_exp": "56529214898891301/160980128000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2560000/2470629"
    ]
  },
  {
    "m": 4,
    "mu": "37/5",
    "value_without_exp": "129961739795077/352890093750",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "1890000/1874161"
    ]
  },
  {
    "m": 4,
    "mu": "149/20",
    "value_without_exp": "36197319879620191349/93765542496000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "483840000/492884401"
    ]
  },
  {
    "m": 4,
    "mu": "15/2",
    "value_without_exp": "94921875/234688",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "1792/1875"
    ]
  },
  {
    "m": 4,
    "mu": "151/20",
    "value_without_exp": "40812436757196811351/96357657696000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "483840000/519885601"
    ]
  },
  {
    "m": 4,
    "mu": "38/5",
    "value_without_exp": "2581501582232/5822953125",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "118125/130321"
    ]
  },
  {
    "m": 4,
    "mu": "153/20",
    "value_without_exp": "567202137060979593/1222899296000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "17920000/20295603"
    ]
  },
  {
    "m": 4,
    "mu": "77/10",
    "value_without_exp": "13593099207024491/28025589000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "4320000/5021863"
    ]
  },
  {
    "m": 4,
    "mu": "31/4",
    "value_without_exp": "26439622160671/52152268800",
    "J": [
      0,
      4
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "774144/923521"
    ]
  },
  {
    "m": 4,
    "mu": "39/5",
    "value_without_exp": "100498840557921/189702812500",
    "J": [
      0,
      4
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "350000/257049"
    ]
  },
  {
    "m": 4,
    "mu": "157/20",
    "value_without_exp": "9099059901039401398249/16288971275520000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "806400000/607573201"
    ]
  },
  {
    "m": 4,
    "mu": "79/10",
    "value_without_exp": "9468276082626847201/16083014580000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "50400000/38950081"
    ]
  },
  {
    "m": 4,
    "mu": "159/20",
    "value_without_exp": "127492965896459012721/205586341120000000",
    "J": [
      0,
      4
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "89600000/71014329"
    ]
  },
  {
    "m": 4,
    "mu": "8",
    "value_without_exp": "16777216/25695",
    "J": [
      0,
      4
    ],
    "fibers": [
      6
    ],
    "weights": [
      "1",
      "315/256"
    ]
  },
  {
    "m": 5,
    "mu": "1/20",
    "value_without_exp": "168421/3368421",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "20",
      "400",
      "8000",
      "160000",
      "3200000"
    ]
  },
  {
    "m": 5,
    "mu": "1/10",
    "value_without_exp": "11111/111111",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "10",
      "100",
      "1000",
      "10000",
      "100000"
    ]
  },
  {
    "m": 5,
    "mu": "3/20",
    "value_without_exp": "564663/3764663",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "20/3",
      "400/9",
      "8000/27",
      "160000/81",
      "3200000/243"
    ]
  },
  {
    "m": 5,
    "mu": "1/5",
    "value_without_exp": "781/3906",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "5",
      "25",
      "125",
      "625",
      "3125"
    ]
  },
  {
    "m": 5,
    "mu": "1/4",
    "value_without_exp": "341/1365",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "4",
      "16",
      "64",
      "256",
      "1024"
    ]
  },
  {
    "m": 5,
    "mu": "3/10",
    "value_without_exp": "42753/142753",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "10/3",
      "100/9",
      "1000/27",
      "10000/81",
      "100000/243"
    ]
  },
  {
    "m": 5,
    "mu": "7/20",
    "value_without_exp": "1714027/4914027",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "20/7",
      "400/49",
      "8000/343",
      "160000/2401",
      "3200000/16807"
    ]
  },
  {
    "m": 5,
    "mu": "2/5",
    "value_without_exp": "2062/5187",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "5/2",
      "25/4",
      "125/8",
      "625/16",
      "3125/32"
    ]
  },
  {
    "m": 5,
    "mu": "9/20",
    "value_without_exp": "2569869/5769869",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "20/9",
      "400/81",
      "8000/729",
      "160000/6561",
      "3200000/59049"
    ]
  },
  {
    "m": 5,
    "mu": "1/2",
    "value_without_exp": "31/63",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "16",
      "32"
    ]
  },
  {
    "m": 5,
    "mu": "11/20",
    "value_without_exp": "3714271/6914271",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "20/11",
      "400/121",
      "8000/1331",
      "160000/14641",
      "3200000/161051"
    ]
  },
  {
    "m": 5,
    "mu": "3/5",
    "value_without_exp": "4323/7448",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "5/3",
      "25/9",
      "125/27",
      "625/81",
      "3125/243"
    ]
  },
  {
    "m": 5,
    "mu": "13/20",
    "value_without_exp": "5253313/8453313",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "20/13",
      "400/169",
      "8000/2197",
      "160000/28561",
      "3200000/371293"
    ]
  },
  {
    "m": 5,
    "mu": "7/10",
    "value_without_exp": "194117/294117",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "10/7",
      "100/49",
      "1000/343",
      "10000/2401",
      "100000/16807"
    ]
  },
  {
    "m": 5,
    "mu": "3/4",
    "value_without_exp": "2343/3367",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "4/3",
      "16/9",
      "64/27",
      "256/81",
      "1024/243"
    ]
  },
  {
    "m": 5,
    "mu": "4/5",
    "value_without_exp": "548/749",
    "J": [
      0,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "25/8",
      "125/32",
      "625/128",
      "3125/512"
    ]
  },
  {
    "m": 5,
    "mu": "17/20",
    "value_without_exp": "16834114/21814257",
    "J": [
      0,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "800/289",
      "16000/4913",
      "320000/83521",
      "6400000/1419857"
    ]
  },
  {
    "m": 5,
    "mu": "9/10",
    "value_without_exp": "605898/746849",
    "J": [
      0,
      2,
      3,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4
    ],
    "weights": [
      "1",
      "200/81",
      "2000/729",
      "20000/6561",
      "200000/59049"
    ]
  },
  {
    "m": 5,
    "mu": "19/20",
    "value_without_exp": "28086598/32923299",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/361",
      "640000/130321",
      "12800000/2476099"
    ]
  },
  {
    "m": 5,
    "mu": "1",
    "value_without_exp": "10/11",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "2",
      "4",
      "4"
    ]
  },
  {
    "m": 5,
    "mu": "21/20",
    "value_without_exp": "36425802/37732901",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/441",
      "640000/194481",
      "12800000/4084101"
    ]
  },
  {
    "m": 5,
    "mu": "11/10",
    "value_without_exp": "1294502/1267251",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "200/121",
      "40000/14641",
      "400000/161051"
    ]
  },
  {
    "m": 5,
    "mu": "23/20",
    "value_without_exp": "47059886/43689943",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/529",
      "640000/279841",
      "12800000/6436343"
    ]
  },
  {
    "m": 5,
    "mu": "6/5",
    "value_without_exp": "13038/11519",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "25/18",
      "625/324",
      "3125/1944"
    ]
  },
  {
    "m": 5,
    "mu": "5/4",
    "value_without_exp": "1490/1257",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "32/25",
      "1024/625",
      "4096/3125"
    ]
  },
  {
    "m": 5,
    "mu": "13/10",
    "value_without_exp": "2141386/1730693",
    "J": [
      0,
      2,
      4,
      5
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "200/169",
      "40000/28561",
      "400000/371293"
    ]
  },
  {
    "m": 5,
    "mu": "27/20",
    "value_without_exp": "37676907/29246969",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "16000/6561",
      "12800000/4782969"
    ]
  },
  {
    "m": 5,
    "mu": "7/5",
    "value_without_exp": "123921/91057",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "750/343",
      "37500/16807"
    ]
  },
  {
    "m": 5,
    "mu": "29/20",
    "value_without_exp": "142269447/99279149",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "48000/24389",
      "38400000/20511149"
    ]
  },
  {
    "m": 5,
    "mu": "3/2",
    "value_without_exp": "531/353",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "16/9",
      "128/81"
    ]
  },
  {
    "m": 5,
    "mu": "31/20",
    "value_without_exp": "178143453/113157151",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "48000/29791",
      "38400000/28629151"
    ]
  },
  {
    "m": 5,
    "mu": "8/5",
    "value_without_exp": "48576/29567",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "375/256",
      "9375/8192"
    ]
  },
  {
    "m": 5,
    "mu": "33/20",
    "value_without_exp": "73983393/43269131",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "16000/11979",
      "12800000/13045131"
    ]
  },
  {
    "m": 5,
    "mu": "17/10",
    "value_without_exp": "7727571/4353857",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "6000/4913",
      "1200000/1419857"
    ]
  },
  {
    "m": 5,
    "mu": "7/4",
    "value_without_exp": "88053/47911",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      0,
      -3
    ],
    "weights": [
      "1",
      "384/343",
      "12288/16807"
    ]
  },
  {
    "m": 5,
    "mu": "9/5",
    "value_without_exp": "300348/156055",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "50/27",
      "12500/6561"
    ]
  },
  {
    "m": 5,
    "mu": "37/20",
    "value_without_exp": "6212742409/3061111570",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "2400/1369",
      "115200000/69343957"
    ]
  },
  {
    "m": 5,
    "mu": "19/10",
    "value_without_exp": "108776881/50957495",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "600/361",
      "3600000/2476099"
    ]
  },
  {
    "m": 5,
    "mu": "39/20",
    "value_without_exp": "865523529/386433110",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "800/507",
      "12800000/10024911"
    ]
  },
  {
    "m": 5,
    "mu": "2",
    "value_without_exp": "68/29",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "3/2",
      "9/8"
    ]
  },
  {
    "m": 5,
    "mu": "41/20",
    "value_without_exp": "9712416241/3964666010",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "2400/1681",
      "115200000/115856201"
    ]
  },
  {
    "m": 5,
    "mu": "21/10",
    "value_without_exp": "18790569/7355945",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "200/147",
      "400000/453789"
    ]
  },
  {
    "m": 5,
    "mu": "43/20",
    "value_without_exp": "12045867049/4530252430",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "2400/1849",
      "115200000/147008443"
    ]
  },
  {
    "m": 5,
    "mu": "11/5",
    "value_without_exp": "6537872/2366005",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "150/121",
      "112500/161051"
    ]
  },
  {
    "m": 5,
    "mu": "9/4",
    "value_without_exp": "425979/147076",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "512/243",
      "16384/6561"
    ]
  },
  {
    "m": 5,
    "mu": "23/10",
    "value_without_exp": "1028123667/335323430",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "24000/12167",
      "14400000/6436343"
    ]
  },
  {
    "m": 5,
    "mu": "47/20",
    "value_without_exp": "72205677987/22285460140",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "192000/103823",
      "460800000/229345007"
    ]
  },
  {
    "m": 5,
    "mu": "12/5",
    "value_without_exp": "134208/39265",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "125/72",
      "3125/1728"
    ]
  },
  {
    "m": 5,
    "mu": "49/20",
    "value_without_exp": "86701077603/24085344980",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "192000/117649",
      "460800000/282475249"
    ]
  },
  {
    "m": 5,
    "mu": "5/2",
    "value_without_exp": "94875/25066",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "192/125",
      "4608/3125"
    ]
  },
  {
    "m": 5,
    "mu": "51/20",
    "value_without_exp": "11525205267/2900482780",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "64000/44217",
      "51200000/38336139"
    ]
  },
  {
    "m": 5,
    "mu": "13/5",
    "value_without_exp": "27662427/6641465",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "3000/2197",
      "450000/371293"
    ]
  },
  {
    "m": 5,
    "mu": "53/20",
    "value_without_exp": "123661851387/28366469860",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "192000/148877",
      "460800000/418195493"
    ]
  },
  {
    "m": 5,
    "mu": "27/10",
    "value_without_exp": "234116163/51383230",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "8000/6561",
      "1600000/1594323"
    ]
  },
  {
    "m": 5,
    "mu": "11/4",
    "value_without_exp": "9403515/1977452",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "1536/1331",
      "147456/161051"
    ]
  },
  {
    "m": 5,
    "mu": "14/5",
    "value_without_exp": "2440788/492445",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "375/343",
      "28125/33614"
    ]
  },
  {
    "m": 5,
    "mu": "57/20",
    "value_without_exp": "555002864577/107209709200",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1600/1083",
      "102400000/66854673"
    ]
  },
  {
    "m": 5,
    "mu": "29/10",
    "value_without_exp": "42711992309/7857794900",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1200/841",
      "28800000/20511149"
    ]
  },
  {
    "m": 5,
    "mu": "59/20",
    "value_without_exp": "5978451452819/1048937399600",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4800/3481",
      "921600000/714924299"
    ]
  },
  {
    "m": 5,
    "mu": "3",
    "value_without_exp": "567/95",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4/3",
      "32/27"
    ]
  },
  {
    "m": 5,
    "mu": "61/20",
    "value_without_exp": "419432061413/67193061200",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "4800/3721",
      "921600000/844596301"
    ]
  },
  {
    "m": 5,
    "mu": "31/10",
    "value_without_exp": "60759370111/9317835100",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1200/961",
      "28800000/28629151"
    ]
  },
  {
    "m": 5,
    "mu": "63/20",
    "value_without_exp": "941759267463/138411650800",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "1600/1323",
      "102400000/110270727"
    ]
  },
  {
    "m": 5,
    "mu": "16/5",
    "value_without_exp": "17604608/2482325",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "75/64",
      "28125/32768"
    ]
  },
  {
    "m": 5,
    "mu": "13/4",
    "value_without_exp": "128553061/17408464",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "192/169",
      "294912/371293"
    ]
  },
  {
    "m": 5,
    "mu": "33/10",
    "value_without_exp": "9479066553/1233997700",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "400/363",
      "3200000/4348377"
    ]
  },
  {
    "m": 5,
    "mu": "67/20",
    "value_without_exp": "2886708536613/357467391200",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/300763",
      "2304000000/1350125107"
    ]
  },
  {
    "m": 5,
    "mu": "17/5",
    "value_without_exp": "2483831019/291867850",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "7500/4913",
      "2250000/1419857"
    ]
  },
  {
    "m": 5,
    "mu": "69/20",
    "value_without_exp": "4899943990863/546961008800",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "160000/109503",
      "256000000/173781261"
    ]
  },
  {
    "m": 5,
    "mu": "7/2",
    "value_without_exp": "4775589/506936",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480/343",
      "23040/16807"
    ]
  },
  {
    "m": 5,
    "mu": "71/20",
    "value_without_exp": "51680574235173/5222327480800",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/357911",
      "2304000000/1804229351"
    ]
  },
  {
    "m": 5,
    "mu": "18/5",
    "value_without_exp": "5922396/570275",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "625/486",
      "15625/13122"
    ]
  },
  {
    "m": 5,
    "mu": "73/20",
    "value_without_exp": "60404506917291/5547993274400",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/389017",
      "2304000000/2073071593"
    ]
  },
  {
    "m": 5,
    "mu": "37/10",
    "value_without_exp": "509694951399/44696791400",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "60000/50653",
      "72000000/69343957"
    ]
  },
  {
    "m": 5,
    "mu": "15/4",
    "value_without_exp": "20030625/1678688",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "256/225",
      "16384/16875"
    ]
  },
  {
    "m": 5,
    "mu": "19/5",
    "value_without_exp": "4636430217/371679950",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "7500/6859",
      "2250000/2476099"
    ]
  },
  {
    "m": 5,
    "mu": "77/20",
    "value_without_exp": "2823878936571/216736666400",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/456533",
      "2304000000/2706784157"
    ]
  },
  {
    "m": 5,
    "mu": "39/10",
    "value_without_exp": "1496909685609/109620733000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "2000/1521",
      "40000000/30074733"
    ]
  },
  {
    "m": 5,
    "mu": "79/20",
    "value_without_exp": "3732589417186561/260672841576000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "8000/6241",
      "3840000000/3077056399"
    ]
  },
  {
    "m": 5,
    "mu": "4",
    "value_without_exp": "9856/657",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "5/4",
      "75/64"
    ]
  },
  {
    "m": 5,
    "mu": "81/20",
    "value_without_exp": "484833884174649/30875499736000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "8000/6561",
      "1280000000/1162261467"
    ]
  },
  {
    "m": 5,
    "mu": "41/10",
    "value_without_exp": "18411983319121/1121094603000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "2000/1681",
      "120000000/115856201"
    ]
  },
  {
    "m": 5,
    "mu": "83/20",
    "value_without_exp": "5088401495099041/296480079432000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "8000/6889",
      "3840000000/3939040643"
    ]
  },
  {
    "m": 5,
    "mu": "21/5",
    "value_without_exp": "9307666179/519358375",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "500/441",
      "1250000/1361367"
    ]
  },
  {
    "m": 5,
    "mu": "17/4",
    "value_without_exp": "15154133761/810396864",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "320/289",
      "1228800/1419857"
    ]
  },
  {
    "m": 5,
    "mu": "43/10",
    "value_without_exp": "24918960147601/1278067329000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "2000/1849",
      "120000000/147008443"
    ]
  },
  {
    "m": 5,
    "mu": "87/20",
    "value_without_exp": "609115948648569/29970576368000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320000/219501",
      "512000000/553801023"
    ]
  },
  {
    "m": 5,
    "mu": "22/5",
    "value_without_exp": "1662690524/77787625",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "1875/1331",
      "234375/161051"
    ]
  },
  {
    "m": 5,
    "mu": "89/20",
    "value_without_exp": "7510386853062081/333891511184000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "960000/704969",
      "7680000000/5584059449"
    ]
  },
  {
    "m": 5,
    "mu": "9/2",
    "value_without_exp": "26946027/1139248",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "320/243",
      "25600/19683"
    ]
  },
  {
    "m": 5,
    "mu": "91/20",
    "value_without_exp": "8696331004791521/349921303216000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "960000/753571",
      "7680000000/6240321451"
    ]
  },
  {
    "m": 5,
    "mu": "23/5",
    "value_without_exp": "142674415281/5467835750",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "15000/12167",
      "7500000/6436343"
    ]
  },
  {
    "m": 5,
    "mu": "93/20",
    "value_without_exp": "3349407886723467/122346259696000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "320000/268119",
      "2560000000/2318961231"
    ]
  },
  {
    "m": 5,
    "mu": "47/10",
    "value_without_exp": "42158887221761/1468850014000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "120000/103823",
      "240000000/229345007"
    ]
  },
  {
    "m": 5,
    "mu": "19/4",
    "value_without_exp": "29661189921/986390912",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "7680/6859",
      "2457600/2476099"
    ]
  },
  {
    "m": 5,
    "mu": "24/5",
    "value_without_exp": "988028928/31383625",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "625/576",
      "78125/82944"
    ]
  },
  {
    "m": 5,
    "mu": "97/20",
    "value_without_exp": "13333331358856961/404799684112000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "960000/912673",
      "7680000000/8587340257"
    ]
  },
  {
    "m": 5,
    "mu": "49/10",
    "value_without_exp": "4119845294090449/119450669880000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "3000/2401",
      "360000000/282475249"
    ]
  },
  {
    "m": 5,
    "mu": "99/20",
    "value_without_exp": "84046246763743737/2323448071040000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "4000/3267",
      "1280000000/1056655611"
    ]
  },
  {
    "m": 5,
    "mu": "5",
    "value_without_exp": "190625/5028",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "6/5",
      "144/125"
    ]
  },
  {
    "m": 5,
    "mu": "101/20",
    "value_without_exp": "2622274289549800901/66035928001920000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "12000/10201",
      "11520000000/10510100501"
    ]
  },
  {
    "m": 5,
    "mu": "51/10",
    "value_without_exp": "203759147306313/4902125560000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "1000/867",
      "40000000/38336139"
    ]
  },
  {
    "m": 5,
    "mu": "103/20",
    "value_without_exp": "3024208490831004583/69552892306560000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "12000/10609",
      "11520000000/11592740743"
    ]
  },
  {
    "m": 5,
    "mu": "26/5",
    "value_without_exp": "96719598742/2127736875",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "375/338",
      "703125/742586"
    ]
  },
  {
    "m": 5,
    "mu": "21/4",
    "value_without_exp": "66011324463/1389884416",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "160/147",
      "409600/453789"
    ]
  },
  {
    "m": 5,
    "mu": "53/10",
    "value_without_exp": "7289348595022133/146979179160000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "3000/2809",
      "360000000/418195493"
    ]
  },
  {
    "m": 5,
    "mu": "107/20",
    "value_without_exp": "3095145563127354507/59775791752960000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1225043",
      "13440000000/14025517307"
    ]
  },
  {
    "m": 5,
    "mu": "27/5",
    "value_without_exp": "383264088939/7062145000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "8750/6561",
      "4375000/4782969"
    ]
  },
  {
    "m": 5,
    "mu": "109/20",
    "value_without_exp": "4050245403584229389/71048089022720000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "1680000/1295029",
      "20160000000/15386239549"
    ]
  },
  {
    "m": 5,
    "mu": "11/2",
    "value_without_exp": "4342096011/72439168",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "1680/1331",
      "201600/161051"
    ]
  },
  {
    "m": 5,
    "mu": "111/20",
    "value_without_exp": "516989024756313399/8207624753920000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "560000/455877",
      "2240000000/1872286839"
    ]
  },
  {
    "m": 5,
    "mu": "28/5",
    "value_without_exp": "84872929792/1282988125",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "1875/1568",
      "703125/614656"
    ]
  },
  {
    "m": 5,
    "mu": "113/20",
    "value_without_exp": "5335827900906348273/76846427895040000",
    "J": [
      0,
      3,
      5
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "1680000/1442897",
      "20160000000/18424351793"
    ]
  },
  {
    "m": 5,
    "mu": "57/10",
    "value_without_exp": "12381017456889/169825607600",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "224000000/200564019"
    ]
  },
  {
    "m": 5,
    "mu": "23/4",
    "value_without_exp": "391554926405/5113967232",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "6881280/6436343"
    ]
  },
  {
    "m": 5,
    "mu": "29/5",
    "value_without_exp": "500246412961/6226672350",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "21000000/20511149"
    ]
  },
  {
    "m": 5,
    "mu": "117/20",
    "value_without_exp": "3901614750890649/46323712380800",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "7168000000/7308160119"
    ]
  },
  {
    "m": 5,
    "mu": "59/10",
    "value_without_exp": "146830437604321/1664309158800",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "672000000/714924299"
    ]
  },
  {
    "m": 5,
    "mu": "119/20",
    "value_without_exp": "5744836210233463/62218335907200",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "3072000000/3409076657"
    ]
  },
  {
    "m": 5,
    "mu": "6",
    "value_without_exp": "14580/151",
    "J": [
      0,
      5
    ],
    "fibers": [
      3
    ],
    "weights": [
      "1",
      "70/81"
    ]
  },
  {
    "m": 5,
    "mu": "121/20",
    "value_without_exp": "1629719575562327329201/16113340684992000000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "16800/14641",
      "28224000000/25937424601"
    ]
  },
  {
    "m": 5,
    "mu": "61/10",
    "value_without_exp": "1703306905009497601/16079499006000000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "4200/3721",
      "882000000/844596301"
    ]
  },
  {
    "m": 5,
    "mu": "123/20",
    "value_without_exp": "69108598295893020987/623215092928000000",
    "J": [
      0,
      2,
      5
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "5600/5043",
      "3136000000/3128117427"
    ]
  },
  {
    "m": 5,
    "mu": "31/5",
    "value_without_exp": "26439622160671/227637453000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "47250000/28629151"
    ]
  },
  {
    "m": 5,
    "mu": "25/4",
    "value_without_exp": "3814697265625/31025362944",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "3096576/1953125"
    ]
  },
  {
    "m": 5,
    "mu": "63/10",
    "value_without_exp": "27572864474169/212015792000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "8000000/5250987"
    ]
  },
  {
    "m": 5,
    "mu": "127/20",
    "value_without_exp": "8594754748609397887/62532379704576000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "48384000000/33038369407"
    ]
  },
  {
    "m": 5,
    "mu": "32/5",
    "value_without_exp": "274877906944/1893853875",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "2953125/2097152"
    ]
  },
  {
    "m": 5,
    "mu": "129/20",
    "value_without_exp": "122130004700652849/797459452672000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1792000000/1323075987"
    ]
  },
  {
    "m": 5,
    "mu": "13/2",
    "value_without_exp": "53022496865/328371072",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "483840/371293"
    ]
  },
  {
    "m": 5,
    "mu": "131/20",
    "value_without_exp": "11361656654439817571/66787960051968000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "48384000000/38579489651"
    ]
  },
  {
    "m": 5,
    "mu": "33/5",
    "value_without_exp": "572981288913/3199459000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1750000/1449459"
    ]
  },
  {
    "m": 5,
    "mu": "133/20",
    "value_without_exp": "1860230362844076979/9874263320832000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "6912000000/5945113699"
    ]
  },
  {
    "m": 5,
    "mu": "67/10",
    "value_without_exp": "27206534396294947/137382005136000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1512000000/1350125107"
    ]
  },
  {
    "m": 5,
    "mu": "27/4",
    "value_without_exp": "470715894135/2262796288",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "573440/531441"
    ]
  },
  {
    "m": 5,
    "mu": "34/5",
    "value_without_exp": "474351505988/2172314625",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "2953125/2839714"
    ]
  },
  {
    "m": 5,
    "mu": "137/20",
    "value_without_exp": "17001416405572203977/74223916382976000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "48384000000/48261724457"
    ]
  },
  {
    "m": 5,
    "mu": "69/10",
    "value_without_exp": "437680096735509/1822833392000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "56000000/57927087"
    ]
  },
  {
    "m": 5,
    "mu": "139/20",
    "value_without_exp": "19370159742424031659/77009544728832000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "48384000000/51888844699"
    ]
  },
  {
    "m": 5,
    "mu": "7",
    "value_without_exp": "28824005/109464",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "2160/2401"
    ]
  },
  {
    "m": 5,
    "mu": "141/20",
    "value_without_exp": "271948704963972381/987162896128000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1792000000/2064105063"
    ]
  },
  {
    "m": 5,
    "mu": "71/10",
    "value_without_exp": "45848500718449031/159179008848000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "1512000000/1804229351"
    ]
  },
  {
    "m": 5,
    "mu": "143/20",
    "value_without_exp": "25004854810776297743/83083091668224000",
    "J": [
      0,
      5
    ],
    "fibers": [
      4
    ],
    "weights": [
      "1",
      "48384000000/59797108943"
    ]
  },
  {
    "m": 5,
    "mu": "36/5",
    "value_without_exp": "176319369216/560496875",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "109375/69984"
    ]
  },
  {
    "m": 5,
    "mu": "29/4",
    "value_without_exp": "420707233300201/1265096515584",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "30965760/20511149"
    ]
  },
  {
    "m": 5,
    "mu": "73/10",
    "value_without_exp": "4297625829703557649/12232971823200000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "3024000000/2073071593"
    ]
  },
  {
    "m": 5,
    "mu": "147/20",
    "value_without_exp": "8309794590137021247/22404671052800000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "512000000/363182463"
    ]
  },
  {
    "m": 5,
    "mu": "37/5",
    "value_without_exp": "4808584372417849/12288296775000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "94500000/69343957"
    ]
  },
  {
    "m": 5,
    "mu": "149/20",
    "value_without_exp": "5393400662063408511001/13071957177523200000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "96768000000/73439775749"
    ]
  },
  {
    "m": 5,
    "mu": "15/2",
    "value_without_exp": "1423828125/3275008",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "7168/5625"
    ]
  },
  {
    "m": 5,
    "mu": "151/20",
    "value_without_exp": "6162677950336718514001/13460791737676800000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "96768000000/78502725751"
    ]
  },
  {
    "m": 5,
    "mu": "38/5",
    "value_without_exp": "6131066257801/12724743750",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "2953125/2476099"
    ]
  },
  {
    "m": 5,
    "mu": "153/20",
    "value_without_exp": "86781926970329877729/171244217830400000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "3584000000/3105227259"
    ]
  },
  {
    "m": 5,
    "mu": "77/10",
    "value_without_exp": "1046668638940885807/1964840282400000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "432000000/386683451"
    ]
  },
  {
    "m": 5,
    "mu": "31/4",
    "value_without_exp": "819628286980801/1464604532736",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "30965760/28629151"
    ]
  },
  {
    "m": 5,
    "mu": "39/5",
    "value_without_exp": "100498840557921/171040925000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "3500000/3341637"
    ]
  },
  {
    "m": 5,
    "mu": "157/20",
    "value_without_exp": "9099059901039401398249/14757657028377600000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "96768000000/95388992557"
    ]
  },
  {
    "m": 5,
    "mu": "79/10",
    "value_without_exp": "9468276082626847201/14642535357600000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "3024000000/3077056399"
    ]
  },
  {
    "m": 5,
    "mu": "159/20",
    "value_without_exp": "127492965896459012721/188102641587200000",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "3584000000/3763759437"
    ]
  },
  {
    "m": 5,
    "mu": "8",
    "value_without_exp": "4194304/5907",
    "J": [
      0,
      5
    ],
    "fibers": [
      5
    ],
    "weights": [
      "1",
      "945/1024"
    ]
  },
  {
    "m": 6,
    "mu": "1/20",
    "value_without_exp": "3368421/67368421",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "20",
      "400",
      "8000",
      "160000",
      "3200000",
      "64000000"
    ]
  },
  {
    "m": 6,
    "mu": "1/10",
    "value_without_exp": "111111/1111111",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "10",
      "100",
      "1000",
      "10000",
      "100000",
      "1000000"
    ]
  },
  {
    "m": 6,
    "mu": "3/20",
    "value_without_exp": "11293989/75293989",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "20/3",
      "400/9",
      "8000/27",
      "160000/81",
      "3200000/243",
      "64000000/729"
    ]
  },
  {
    "m": 6,
    "mu": "1/5",
    "value_without_exp": "3906/19531",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "5",
      "25",
      "125",
      "625",
      "3125",
      "15625"
    ]
  },
  {
    "m": 6,
    "mu": "1/4",
    "value_without_exp": "1365/5461",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "4",
      "16",
      "64",
      "256",
      "1024",
      "4096"
    ]
  },
  {
    "m": 6,
    "mu": "3/10",
    "value_without_exp": "428259/1428259",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "10/3",
      "100/9",
      "1000/27",
      "10000/81",
      "100000/243",
      "1000000/729"
    ]
  },
  {
    "m": 6,
    "mu": "7/20",
    "value_without_exp": "34398189/98398189",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "20/7",
      "400/49",
      "8000/343",
      "160000/2401",
      "3200000/16807",
      "64000000/117649"
    ]
  },
  {
    "m": 6,
    "mu": "2/5",
    "value_without_exp": "10374/25999",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "5/2",
      "25/4",
      "125/8",
      "625/16",
      "3125/32",
      "15625/64"
    ]
  },
  {
    "m": 6,
    "mu": "9/20",
    "value_without_exp": "51928821/115928821",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "20/9",
      "400/81",
      "8000/729",
      "160000/6561",
      "3200000/59049",
      "64000000/531441"
    ]
  },
  {
    "m": 6,
    "mu": "1/2",
    "value_without_exp": "63/127",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "16",
      "32",
      "64"
    ]
  },
  {
    "m": 6,
    "mu": "11/20",
    "value_without_exp": "76056981/140056981",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "20/11",
      "400/121",
      "8000/1331",
      "160000/14641",
      "3200000/161051",
      "64000000/1771561"
    ]
  },
  {
    "m": 6,
    "mu": "3/5",
    "value_without_exp": "22344/37969",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "5/3",
      "25/9",
      "125/27",
      "625/81",
      "3125/243",
      "15625/729"
    ]
  },
  {
    "m": 6,
    "mu": "13/20",
    "value_without_exp": "109893069/173893069",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "20/13",
      "400/169",
      "8000/2197",
      "160000/28561",
      "3200000/371293",
      "64000000/4826809"
    ]
  },
  {
    "m": 6,
    "mu": "7/10",
    "value_without_exp": "2058819/3058819",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "10/7",
      "100/49",
      "1000/343",
      "10000/2401",
      "100000/16807",
      "1000000/117649"
    ]
  },
  {
    "m": 6,
    "mu": "3/4",
    "value_without_exp": "10101/14197",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "4/3",
      "16/9",
      "64/27",
      "256/81",
      "1024/243",
      "4096/729"
    ]
  },
  {
    "m": 6,
    "mu": "4/5",
    "value_without_exp": "40996/54573",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "25/8",
      "125/32",
      "625/128",
      "3125/512",
      "15625/2048"
    ]
  },
  {
    "m": 6,
    "mu": "17/20",
    "value_without_exp": "394979938/498842369",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "800/289",
      "16000/4913",
      "320000/83521",
      "6400000/1419857",
      "128000000/24137569"
    ]
  },
  {
    "m": 6,
    "mu": "9/10",
    "value_without_exp": "7253082/8721641",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5
    ],
    "weights": [
      "1",
      "200/81",
      "2000/729",
      "20000/6561",
      "200000/59049",
      "2000000/531441"
    ]
  },
  {
    "m": 6,
    "mu": "19/20",
    "value_without_exp": "776845362/881542681",
    "J": [
      0,
      2,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -2,
      -4,
      -5
    ],
    "weights": [
      "1",
      "800/361",
      "640000/130321",
      "12800000/2476099",
      "256000000/47045881"
    ]
  },
  {
    "m": 6,
    "mu": "1",
    "value_without_exp": "14/15",
    "J": [
      0,
      2,
      4,
      5,
      6
    ],
    "fibers": [
      0,
      -2,
      -4,
      -5
    ],
    "weights": [
      "1",
      "2",
      "4",
      "4",
      "4"
    ]
  },
  {
    "m": 6,
    "mu": "21/20",
    "value_without_exp": "1047181842/1035590921",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/441",
      "640000/194481",
      "512000000/85766121"
    ]
  },
  {
    "m": 6,
    "mu": "11/10",
    "value_without_exp": "19079522/17539761",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "200/121",
      "40000/14641",
      "8000000/1771561"
    ]
  },
  {
    "m": 6,
    "mu": "23/20",
    "value_without_exp": "1420937378/1222468689",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/529",
      "640000/279841",
      "512000000/148035889"
    ]
  },
  {
    "m": 6,
    "mu": "6/5",
    "value_without_exp": "50364/40807",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "25/18",
      "625/324",
      "15625/5832"
    ]
  },
  {
    "m": 6,
    "mu": "5/4",
    "value_without_exp": "122450/93993",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "32/25",
      "1024/625",
      "32768/15625"
    ]
  },
  {
    "m": 6,
    "mu": "13/10",
    "value_without_exp": "34598018/25299009",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "200/169",
      "40000/28561",
      "8000000/4826809"
    ]
  },
  {
    "m": 6,
    "mu": "27/20",
    "value_without_exp": "2558266578/1791133289",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/729",
      "640000/531441",
      "512000000/387420489"
    ]
  },
  {
    "m": 6,
    "mu": "7/5",
    "value_without_exp": "720398/485199",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "50/49",
      "2500/2401",
      "125000/117649"
    ]
  },
  {
    "m": 6,
    "mu": "29/20",
    "value_without_exp": "3397776242/2210888121",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/841",
      "640000/707281",
      "512000000/594823321"
    ]
  },
  {
    "m": 6,
    "mu": "3/2",
    "value_without_exp": "3177/1979",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "8/3",
      "64/27",
      "512/243"
    ]
  },
  {
    "m": 6,
    "mu": "31/20",
    "value_without_exp": "108744022111/64850740810",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "2400/961",
      "1920000/923521",
      "1536000000/887503681"
    ]
  },
  {
    "m": 6,
    "mu": "8/5",
    "value_without_exp": "1892288/1082215",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "75/32",
      "1875/1024",
      "46875/32768"
    ]
  },
  {
    "m": 6,
    "mu": "33/20",
    "value_without_exp": "47120083659/25881861230",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/363",
      "640000/395307",
      "512000000/430489323"
    ]
  },
  {
    "m": 6,
    "mu": "17/10",
    "value_without_exp": "1258264673/664650845",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "600/289",
      "120000/83521",
      "24000000/24137569"
    ]
  },
  {
    "m": 6,
    "mu": "7/4",
    "value_without_exp": "2347639/1193954",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "96/49",
      "3072/2401",
      "98304/117649"
    ]
  },
  {
    "m": 6,
    "mu": "9/5",
    "value_without_exp": "8494146/4163485",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "50/27",
      "2500/2187",
      "125000/177147"
    ]
  },
  {
    "m": 6,
    "mu": "37/20",
    "value_without_exp": "419066173933/195571528090",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "2400/1369",
      "5760000/1874161",
      "4608000000/2565726409"
    ]
  },
  {
    "m": 6,
    "mu": "19/10",
    "value_without_exp": "3679131139/1635992405",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "600/361",
      "360000/130321",
      "72000000/47045881"
    ]
  },
  {
    "m": 6,
    "mu": "39/20",
    "value_without_exp": "58776476031/24933291290",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "800/507",
      "640000/257049",
      "512000000/390971529"
    ]
  },
  {
    "m": 6,
    "mu": "2",
    "value_without_exp": "116/47",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "3/2",
      "9/4",
      "9/8"
    ]
  },
  {
    "m": 6,
    "mu": "41/20",
    "value_without_exp": "666460356281/258224906410",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "2400/1681",
      "5760000/2825761",
      "4608000000/4750104241"
    ]
  },
  {
    "m": 6,
    "mu": "21/10",
    "value_without_exp": "648794349/240674845",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "200/147",
      "40000/21609",
      "8000000/9529569"
    ]
  },
  {
    "m": 6,
    "mu": "43/20",
    "value_without_exp": "837643674307/297847254490",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "2400/1849",
      "5760000/3418801",
      "4608000000/6321363049"
    ]
  },
  {
    "m": 6,
    "mu": "11/5",
    "value_without_exp": "118356513/40072805",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "3000/1331",
      "2250000/1771561"
    ]
  },
  {
    "m": 6,
    "mu": "9/4",
    "value_without_exp": "3087315/996004",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "512/243",
      "65536/59049"
    ]
  },
  {
    "m": 6,
    "mu": "23/10",
    "value_without_exp": "18974716341/5840438890",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "24000/12167",
      "144000000/148035889"
    ]
  },
  {
    "m": 6,
    "mu": "47/20",
    "value_without_exp": "2715910321389/798584626580",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "192000/103823",
      "9216000000/10779215329"
    ]
  },
  {
    "m": 6,
    "mu": "12/5",
    "value_without_exp": "1286496/361805",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "125/72",
      "15625/20736"
    ]
  },
  {
    "m": 6,
    "mu": "49/20",
    "value_without_exp": "3389985698547/912917904020",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "192000/117649",
      "9216000000/13841287201"
    ]
  },
  {
    "m": 6,
    "mu": "5/2",
    "value_without_exp": "594375/152978",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "192/125",
      "36864/15625"
    ]
  },
  {
    "m": 6,
    "mu": "51/20",
    "value_without_exp": "732109756617/177620621780",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "64000/44217",
      "4096000000/1955143089"
    ]
  },
  {
    "m": 6,
    "mu": "13/5",
    "value_without_exp": "445294551/102089045",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "3000/2197",
      "9000000/4826809"
    ]
  },
  {
    "m": 6,
    "mu": "53/20",
    "value_without_exp": "8069050475511/1752254902580",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "192000/148877",
      "36864000000/22164361129"
    ]
  },
  {
    "m": 6,
    "mu": "27/10",
    "value_without_exp": "7738312401/1595347210",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "8000/6561",
      "64000000/43046721"
    ]
  },
  {
    "m": 6,
    "mu": "11/4",
    "value_without_exp": "125927241/24701092",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "1536/1331",
      "2359296/1771561"
    ]
  },
  {
    "m": 6,
    "mu": "14/5",
    "value_without_exp": "10343508/1934495",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "375/343",
      "140625/117649"
    ]
  },
  {
    "m": 6,
    "mu": "57/20",
    "value_without_exp": "1327216561731/237150007220",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "64000/61731",
      "4096000000/3810716361"
    ]
  },
  {
    "m": 6,
    "mu": "29/10",
    "value_without_exp": "102673860927/17561593210",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      1,
      -2
    ],
    "weights": [
      "1",
      "24000/24389",
      "576000000/594823321"
    ]
  },
  {
    "m": 6,
    "mu": "59/20",
    "value_without_exp": "1138451306412963/186337962912800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/205379",
      "92160000000/42180533641"
    ]
  },
  {
    "m": 6,
    "mu": "3",
    "value_without_exp": "5427/842",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "20/9",
      "160/81"
    ]
  },
  {
    "m": 6,
    "mu": "61/20",
    "value_without_exp": "1372642380591843/202105003488800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/226981",
      "92160000000/51520374361"
    ]
  },
  {
    "m": 6,
    "mu": "31/10",
    "value_without_exp": "5883348712323/822992736200",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "60000/29791",
      "1440000000/887503681"
    ]
  },
  {
    "m": 6,
    "mu": "63/20",
    "value_without_exp": "183537543822507/24418316640800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "160000/83349",
      "10240000000/6947055801"
    ]
  },
  {
    "m": 6,
    "mu": "16/5",
    "value_without_exp": "431726592/54685325",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "1875/1024",
      "703125/524288"
    ]
  },
  {
    "m": 6,
    "mu": "13/4",
    "value_without_exp": "5079373923/613168928",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "3840/2197",
      "5898240/4826809"
    ]
  },
  {
    "m": 6,
    "mu": "33/10",
    "value_without_exp": "943171272747/108615288200",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "20000/11979",
      "160000000/143496441"
    ]
  },
  {
    "m": 6,
    "mu": "67/20",
    "value_without_exp": "2378907602269923/261587697735200",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/300763",
      "92160000000/90458382169"
    ]
  },
  {
    "m": 6,
    "mu": "17/5",
    "value_without_exp": "39719497323/4174253450",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "7500/4913",
      "22500000/24137569"
    ]
  },
  {
    "m": 6,
    "mu": "69/20",
    "value_without_exp": "316335699209547/31801109607200",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "160000/109503",
      "10240000000/11990907009"
    ]
  },
  {
    "m": 6,
    "mu": "7/2",
    "value_without_exp": "31124163/2995592",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480/343",
      "92160/117649"
    ]
  },
  {
    "m": 6,
    "mu": "71/20",
    "value_without_exp": "3400973419337283/313646051136800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/357911",
      "92160000000/128100283921"
    ]
  },
  {
    "m": 6,
    "mu": "18/5",
    "value_without_exp": "49200939/4351225",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "625/486",
      "78125/118098"
    ]
  },
  {
    "m": 6,
    "mu": "73/20",
    "value_without_exp": "5404603369602243/454769909031200",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/389017",
      "230400000000/151334226289"
    ]
  },
  {
    "m": 6,
    "mu": "37/10",
    "value_without_exp": "23019350621763/1840981281800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "60000/50653",
      "3600000000/2565726409"
    ]
  },
  {
    "m": 6,
    "mu": "15/4",
    "value_without_exp": "73051875/5560352",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "256/225",
      "65536/50625"
    ]
  },
  {
    "m": 6,
    "mu": "19/5",
    "value_without_exp": "106662916623/7736919050",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "7500/6859",
      "56250000/47045881"
    ]
  },
  {
    "m": 6,
    "mu": "77/20",
    "value_without_exp": "7604978060723043/526366576071200",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/456533",
      "230400000000/208422380089"
    ]
  },
  {
    "m": 6,
    "mu": "39/10",
    "value_without_exp": "3588487066827/237286305800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "20000/19773",
      "400000000/390971529"
    ]
  },
  {
    "m": 6,
    "mu": "79/20",
    "value_without_exp": "8982287644279683/568116940416800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      2,
      -1
    ],
    "weights": [
      "1",
      "480000/493039",
      "230400000000/243087455521"
    ]
  },
  {
    "m": 6,
    "mu": "4",
    "value_without_exp": "9856/593",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "15/8",
      "225/128"
    ]
  },
  {
    "m": 6,
    "mu": "81/20",
    "value_without_exp": "38992601866066569/2228289593744000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320000/177147",
      "51200000000/31381059609"
    ]
  },
  {
    "m": 6,
    "mu": "41/10",
    "value_without_exp": "744464257993961/40441248482000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "120000/68921",
      "7200000000/4750104241"
    ]
  },
  {
    "m": 6,
    "mu": "83/20",
    "value_without_exp": "413828996304340403/21386494293904000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "960000/571787",
      "460800000000/326940373369"
    ]
  },
  {
    "m": 6,
    "mu": "21/5",
    "value_without_exp": "190355863509/9366142250",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "5000/3087",
      "12500000/9529569"
    ]
  },
  {
    "m": 6,
    "mu": "17/4",
    "value_without_exp": "249441897617/11694157952",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "7680/4913",
      "29491200/24137569"
    ]
  },
  {
    "m": 6,
    "mu": "43/10",
    "value_without_exp": "1031823006736843/46124406098000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "120000/79507",
      "7200000000/6321363049"
    ]
  },
  {
    "m": 6,
    "mu": "87/20",
    "value_without_exp": "63626067174025503/2713936144016000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320000/219501",
      "51200000000/48180689001"
    ]
  },
  {
    "m": 6,
    "mu": "22/5",
    "value_without_exp": "36981819028/1506249625",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "1875/1331",
      "3515625/3543122"
    ]
  },
  {
    "m": 6,
    "mu": "89/20",
    "value_without_exp": "671998227969885209/26152824495376000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "960000/704969",
      "460800000000/496981290961"
    ]
  },
  {
    "m": 6,
    "mu": "9/2",
    "value_without_exp": "80838081/3008144",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320/243",
      "51200/59049"
    ]
  },
  {
    "m": 6,
    "mu": "91/20",
    "value_without_exp": "787372315707388411/28033558592656000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "960000/753571",
      "460800000000/567869252041"
    ]
  },
  {
    "m": 6,
    "mu": "23/5",
    "value_without_exp": "3249329836463/110760222250",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "15000/12167",
      "112500000/148035889"
    ]
  },
  {
    "m": 6,
    "mu": "93/20",
    "value_without_exp": "102347509300587477/3342174050576000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320000/268119",
      "51200000000/71887798161"
    ]
  },
  {
    "m": 6,
    "mu": "47/10",
    "value_without_exp": "2412636312582767/75275950658000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "120000/103823",
      "14400000000/10779215329"
    ]
  },
  {
    "m": 6,
    "mu": "19/4",
    "value_without_exp": "684000063859/20314291328",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "7680/6859",
      "58982400/47045881"
    ]
  },
  {
    "m": 6,
    "mu": "24/5",
    "value_without_exp": "4781555712/135300125",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "625/576",
      "390625/331776"
    ]
  },
  {
    "m": 6,
    "mu": "97/20",
    "value_without_exp": "1559884183386405217/42091809358864000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "960000/912673",
      "921600000000/832972004929"
    ]
  },
  {
    "m": 6,
    "mu": "49/10",
    "value_without_exp": "3289368062030449/84718334402000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "120000/117649",
      "14400000000/13841287201"
    ]
  },
  {
    "m": 6,
    "mu": "99/20",
    "value_without_exp": "201926465656511211/4968119447824000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      3,
      0
    ],
    "weights": [
      "1",
      "320000/323433",
      "102400000000/104608905489"
    ]
  },
  {
    "m": 6,
    "mu": "5",
    "value_without_exp": "915625/21464",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "42/25",
      "1008/625"
    ]
  },
  {
    "m": 6,
    "mu": "101/20",
    "value_without_exp": "253130520781894851001/5638689063169280000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1030301",
      "1612800000000/1061520150601"
    ]
  },
  {
    "m": 6,
    "mu": "51/10",
    "value_without_exp": "29650137928445889/628026647120000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "70000/44217",
      "2800000000/1955143089"
    ]
  },
  {
    "m": 6,
    "mu": "103/20",
    "value_without_exp": "294872266587909792049/5942571080357120000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1092727",
      "1612800000000/1194052296529"
    ]
  },
  {
    "m": 6,
    "mu": "26/5",
    "value_without_exp": "592476324323/11367536875",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "13125/8788",
      "24609375/19307236"
    ]
  },
  {
    "m": 6,
    "mu": "21/4",
    "value_without_exp": "557508375207/10189715456",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "640/441",
      "1638400/1361367"
    ]
  },
  {
    "m": 6,
    "mu": "53/10",
    "value_without_exp": "361068103849113049/6290282490320000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "210000/148877",
      "25200000000/22164361129"
    ]
  },
  {
    "m": 6,
    "mu": "107/20",
    "value_without_exp": "398413295017462132249/6619651317566720000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1225043",
      "1612800000000/1500730351849"
    ]
  },
  {
    "m": 6,
    "mu": "27/5",
    "value_without_exp": "45476320979961/721027355000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "8750/6561",
      "43750000/43046721"
    ]
  },
  {
    "m": 6,
    "mu": "109/20",
    "value_without_exp": "462138622356242123401/6995902503476480000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1295029",
      "1612800000000/1677100110841"
    ]
  },
  {
    "m": 6,
    "mu": "11/2",
    "value_without_exp": "49747204441/719416448",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680/1331",
      "1612800/1771561"
    ]
  },
  {
    "m": 6,
    "mu": "111/20",
    "value_without_exp": "59480646046371107289/822163147685120000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "560000/455877",
      "179200000000/207823839129"
    ]
  },
  {
    "m": 6,
    "mu": "28/5",
    "value_without_exp": "612934348544/8102010625",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1875/1568",
      "3515625/4302592"
    ]
  },
  {
    "m": 6,
    "mu": "113/20",
    "value_without_exp": "619271054542871914849/7832087952139520000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1442897",
      "1612800000000/2081951752609"
    ]
  },
  {
    "m": 6,
    "mu": "57/10",
    "value_without_exp": "72235943149832361/874550908880000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "70000/61731",
      "2800000000/3810716361"
    ]
  },
  {
    "m": 6,
    "mu": "23/4",
    "value_without_exp": "87187365221329/1008013248512",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "13440/12167",
      "180633600/148035889"
    ]
  },
  {
    "m": 6,
    "mu": "29/5",
    "value_without_exp": "873516486411451/9620485355000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "26250/24389",
      "689062500/594823321"
    ]
  },
  {
    "m": 6,
    "mu": "117/20",
    "value_without_exp": "109432390491577054161/1148910085940480000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "560000/533871",
      "313600000000/285018244641"
    ]
  },
  {
    "m": 6,
    "mu": "59/10",
    "value_without_exp": "1033733565112631401/10352809891280000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "210000/205379",
      "44100000000/42180533641"
    ]
  },
  {
    "m": 6,
    "mu": "119/20",
    "value_without_exp": "23208027942848775649/221863914456320000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      4,
      1
    ],
    "weights": [
      "1",
      "240000/240737",
      "57600000000/57954303169"
    ]
  },
  {
    "m": 6,
    "mu": "6",
    "value_without_exp": "361584/3295",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "14/9",
      "245/162"
    ]
  },
  {
    "m": 6,
    "mu": "121/20",
    "value_without_exp": "183479504654014941913321/1589276716124288000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688000/1771561",
      "4515840000000/3138428376721"
    ]
  },
  {
    "m": 6,
    "mu": "61/10",
    "value_without_exp": "96311997256588638661/793383961444000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "336000/226981",
      "70560000000/51520374361"
    ]
  },
  {
    "m": 6,
    "mu": "123/20",
    "value_without_exp": "23553163894339628464203/184614065602688000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "896000/620289",
      "501760000000/384758443521"
    ]
  },
  {
    "m": 6,
    "mu": "31/5",
    "value_without_exp": "54296721712954831/405153210125000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "42000/29791",
      "1102500000/887503681"
    ]
  },
  {
    "m": 6,
    "mu": "25/4",
    "value_without_exp": "200367431640625/1424022544384",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "21504/15625",
      "57802752/48828125"
    ]
  },
  {
    "m": 6,
    "mu": "63/10",
    "value_without_exp": "290760732713284407/1969154596000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "16000/11907",
      "160000000/141776649"
    ]
  },
  {
    "m": 6,
    "mu": "127/20",
    "value_without_exp": "281861830552808184919423/1819874101592192000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688000/2048383",
      "4515840000000/4195872914689"
    ]
  },
  {
    "m": 6,
    "mu": "32/5",
    "value_without_exp": "9086003314688/55955421875",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2625/2048",
      "34453125/33554432"
    ]
  },
  {
    "m": 6,
    "mu": "129/20",
    "value_without_exp": "3276913221976685940171/19257423766912000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "896000/715563",
      "501760000000/512030406969"
    ]
  },
  {
    "m": 6,
    "mu": "13/2",
    "value_without_exp": "3478840530997/19517676800",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688/2197",
      "4515840/4826809"
    ]
  },
  {
    "m": 6,
    "mu": "131/20",
    "value_without_exp": "372939822613779706135931/1998415584291968000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688000/2248091",
      "4515840000000/5053913144281"
    ]
  },
  {
    "m": 6,
    "mu": "33/5",
    "value_without_exp": "10587941293286313/54212805125000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "14000/11979",
      "122500000/143496441"
    ]
  },
  {
    "m": 6,
    "mu": "133/20",
    "value_without_exp": "8739065789816844925933/42774541347968000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "384000/336091",
      "92160000000/112957160281"
    ]
  },
  {
    "m": 6,
    "mu": "67/10",
    "value_without_exp": "223950087874394417083/1048299000676000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "336000/300763",
      "70560000000/90458382169"
    ]
  },
  {
    "m": 6,
    "mu": "27/4",
    "value_without_exp": "1117538808011307/5004845424640",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "7168/6561",
      "32112640/43046721"
    ]
  },
  {
    "m": 6,
    "mu": "34/5",
    "value_without_exp": "283578491491532/1210833109375",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "5250/4913",
      "27562500/24137569"
    ]
  },
  {
    "m": 6,
    "mu": "137/20",
    "value_without_exp": "652674820269309399292313/2655871630669952000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "2688000/2571353",
      "7225344000000/6611856250609"
    ]
  },
  {
    "m": 6,
    "mu": "69/10",
    "value_without_exp": "37935960443689089141/147196972036000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "112000/109503",
      "12544000000/11990907009"
    ]
  },
  {
    "m": 6,
    "mu": "139/20",
    "value_without_exp": "748833513848380450211539/2772075172500608000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      5,
      2
    ],
    "weights": [
      "1",
      "2688000/2685619",
      "7225344000000/7212549413161"
    ]
  },
  {
    "m": 6,
    "mu": "7",
    "value_without_exp": "25529833/90096",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "72/49",
      "3456/2401"
    ]
  },
  {
    "m": 6,
    "mu": "141/20",
    "value_without_exp": "1695521408690353443279201/5688633087400960000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "448000/311469",
      "401408000000/291038813883"
    ]
  },
  {
    "m": 6,
    "mu": "71/10",
    "value_without_exp": "35937269525512623774241/114679542701040000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "504000/357911",
      "169344000000/128100283921"
    ]
  },
  {
    "m": 6,
    "mu": "143/20",
    "value_without_exp": "157723210294355053266004801/478915663915760640000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "4032000/2924207",
      "10838016000000/8550986578849"
    ]
  },
  {
    "m": 6,
    "mu": "36/5",
    "value_without_exp": "60705289492992/175467265625",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "875/648",
      "765625/629856"
    ]
  },
  {
    "m": 6,
    "mu": "29/4",
    "value_without_exp": "148215508464149885/407990684024832",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "32256/24389",
      "693633024/594823321"
    ]
  },
  {
    "m": 6,
    "mu": "73/10",
    "value_without_exp": "47289401225367268151521/124018270629360000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "504000/389017",
      "169344000000/151334226289"
    ]
  },
  {
    "m": 6,
    "mu": "147/20",
    "value_without_exp": "52232603476701057549489/130558278261760000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "64000/50421",
      "8192000000/7626831723"
    ]
  },
  {
    "m": 6,
    "mu": "37/5",
    "value_without_exp": "13221538173750725281/31510745283750000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "63000/50653",
      "2646000000/2565726409"
    ]
  },
  {
    "m": 6,
    "mu": "149/20",
    "value_without_exp": "237280574343808211428573201/539415443782671360000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "4032000/3307949",
      "10838016000000/10942526586601"
    ]
  },
  {
    "m": 6,
    "mu": "15/2",
    "value_without_exp": "32975859375/71533568",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "448/375",
      "401408/421875"
    ]
  },
  {
    "m": 6,
    "mu": "151/20",
    "value_without_exp": "271287997433058679129576801/561775196473359360000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "4032000/3442951",
      "10838016000000/11853911588401"
    ]
  },
  {
    "m": 6,
    "mu": "38/5",
    "value_without_exp": "2109749151642143/4171999687500",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "7875/6859",
      "41343750/47045881"
    ]
  },
  {
    "m": 6,
    "mu": "153/20",
    "value_without_exp": "3825171474824820514798161/7226145805450240000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "448000/397953",
      "401408000000/475099770627"
    ]
  },
  {
    "m": 6,
    "mu": "77/10",
    "value_without_exp": "1649154162823784838529/2977268630640000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "72000/65219",
      "3456000000/4253517961"
    ]
  },
  {
    "m": 6,
    "mu": "31/4",
    "value_without_exp": "289584652615455053/499792321118208",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "32256/29791",
      "693633024/887503681"
    ]
  },
  {
    "m": 6,
    "mu": "39/5",
    "value_without_exp": "105067672463284947/173222851250000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      3
    ],
    "weights": [
      "1",
      "7000/6591",
      "49000000/43441281"
    ]
  },
  {
    "m": 6,
    "mu": "157/20",
    "value_without_exp": "457960495150343558172063601/719408707698416640000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      3
    ],
    "weights": [
      "1",
      "4032000/3869893",
      "16257024000000/14976071831449"
    ]
  },
  {
    "m": 6,
    "mu": "79/10",
    "value_without_exp": "119496715406913786157441/178942826765040000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      3
    ],
    "weights": [
      "1",
      "504000/493039",
      "254016000000/243087455521"
    ]
  },
  {
    "m": 6,
    "mu": "159/20",
    "value_without_exp": "2152059614583302320935867/3073402563384320000000",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      6,
      3
    ],
    "weights": [
      "1",
      "448000/446631",
      "200704000000/199479250161"
    ]
  },
  {
    "m": 6,
    "mu": "8",
    "value_without_exp": "598736896/815115",
    "J": [
      0,
      3,
      6
    ],
    "fibers": [
      7,
      3
    ],
    "weights": [
      "1",
      "45/32",
      "2835/2048"
    ]
  },
  {
    "m": 7,
    "mu": "1/20",
    "value_without_exp": "67368421/1347368421",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "20",
      "400",
      "8000",
      "160000",
      "3200000",
      "64000000",
      "1280000000"
    ]
  },
  {
    "m": 7,
    "mu": "1/10",
    "value_without_exp": "1111111/11111111",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "10",
      "100",
      "1000",
      "10000",
      "100000",
      "1000000",
      "10000000"
    ]
  },
  {
    "m": 7,
    "mu": "3/20",
    "value_without_exp": "225881967/1505881967",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "20/3",
      "400/9",
      "8000/27",
      "160000/81",
      "3200000/243",
      "64000000/729",
      "1280000000/2187"
    ]
  },
  {
    "m": 7,
    "mu": "1/5",
    "value_without_exp": "19531/97656",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "5",
      "25",
      "125",
      "625",
      "3125",
      "15625",
      "78125"
    ]
  },
  {
    "m": 7,
    "mu": "1/4",
    "value_without_exp": "5461/21845",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "4",
      "16",
      "64",
      "256",
      "1024",
      "4096",
      "16384"
    ]
  },
  {
    "m": 7,
    "mu": "3/10",
    "value_without_exp": "4284777/14284777",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "10/3",
      "100/9",
      "1000/27",
      "10000/81",
      "100000/243",
      "1000000/729",
      "10000000/2187"
    ]
  },
  {
    "m": 7,
    "mu": "7/20",
    "value_without_exp": "688787323/1968787323",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "20/7",
      "400/49",
      "8000/343",
      "160000/2401",
      "3200000/16807",
      "64000000/117649",
      "1280000000/823543"
    ]
  },
  {
    "m": 7,
    "mu": "2/5",
    "value_without_exp": "51998/130123",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "5/2",
      "25/4",
      "125/8",
      "625/16",
      "3125/32",
      "15625/64",
      "78125/128"
    ]
  },
  {
    "m": 7,
    "mu": "9/20",
    "value_without_exp": "1043359389/2323359389",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "20/9",
      "400/81",
      "8000/729",
      "160000/6561",
      "3200000/59049",
      "64000000/531441",
      "1280000000/4782969"
    ]
  },
  {
    "m": 7,
    "mu": "1/2",
    "value_without_exp": "127/255",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "16",
      "32",
      "64",
      "128"
    ]
  },
  {
    "m": 7,
    "mu": "11/20",
    "value_without_exp": "1540626791/2820626791",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "20/11",
      "400/121",
      "8000/1331",
      "160000/14641",
      "3200000/161051",
      "64000000/1771561",
      "1280000000/19487171"
    ]
  },
  {
    "m": 7,
    "mu": "3/5",
    "value_without_exp": "113907/192032",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "5/3",
      "25/9",
      "125/27",
      "625/81",
      "3125/243",
      "15625/729",
      "78125/2187"
    ]
  },
  {
    "m": 7,
    "mu": "13/20",
    "value_without_exp": "2260609897/3540609897",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "20/13",
      "400/169",
      "8000/2197",
      "160000/28561",
      "3200000/371293",
      "64000000/4826809",
      "1280000000/62748517"
    ]
  },
  {
    "m": 7,
    "mu": "7/10",
    "value_without_exp": "21411733/31411733",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "10/7",
      "100/49",
      "1000/343",
      "10000/2401",
      "100000/16807",
      "1000000/117649",
      "10000000/823543"
    ]
  },
  {
    "m": 7,
    "mu": "3/4",
    "value_without_exp": "42591/58975",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "4/3",
      "16/9",
      "64/27",
      "256/81",
      "1024/243",
      "4096/729",
      "16384/2187"
    ]
  },
  {
    "m": 7,
    "mu": "4/5",
    "value_without_exp": "226484/296417",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "25/8",
      "125/32",
      "625/128",
      "3125/512",
      "15625/2048",
      "78125/8192"
    ]
  },
  {
    "m": 7,
    "mu": "17/20",
    "value_without_exp": "8890658946/11040320273",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "800/289",
      "16000/4913",
      "320000/83521",
      "6400000/1419857",
      "128000000/24137569",
      "2560000000/410338673"
    ]
  },
  {
    "m": 7,
    "mu": "9/10",
    "value_without_exp": "130745538/154152769",
    "J": [
      0,
      2,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "200/81",
      "40000/6561",
      "400000/59049",
      "4000000/531441",
      "40000000/4782969"
    ]
  },
  {
    "m": 7,
    "mu": "19/20",
    "value_without_exp": "19624061878/21869310939",
    "J": [
      0,
      2,
      4,
      5,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -4,
      -5,
      -6
    ],
    "weights": [
      "1",
      "800/361",
      "640000/130321",
      "12800000/2476099",
      "256000000/47045881",
      "5120000000/893871739"
    ]
  },
  {
    "m": 7,
    "mu": "1",
    "value_without_exp": "22/23",
    "J": [
      0,
      2,
      4,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "8"
    ]
  },
  {
    "m": 7,
    "mu": "21/20",
    "value_without_exp": "32742818682/31987409341",
    "J": [
      0,
      2,
      4,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "800/441",
      "640000/194481",
      "512000000/85766121",
      "10240000000/1801088541"
    ]
  },
  {
    "m": 7,
    "mu": "11/10",
    "value_without_exp": "297874742/272937371",
    "J": [
      0,
      2,
      4,
      6,
      7
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "200/121",
      "40000/14641",
      "8000000/1771561",
      "80000000/19487171"
    ]
  },
  {
    "m": 7,
    "mu": "23/20",
    "value_without_exp": "1420937378/1222468689",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "800/529",
      "640000/279841",
      "512000000/148035889"
    ]
  },
  {
    "m": 7,
    "mu": "6/5",
    "value_without_exp": "50364/40807",
    "J": [
      0,
      2,
      4,
      6
    ],
    "fibers": [
      0,
      -2,
      -4
    ],
    "weights": [
      "1",
      "25/18",
      "625/324",
      "15625/5832"
    ]
  },
  {
    "m": 7,
    "mu": "5/4",
    "value_without_exp": "1328775/1018541",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "384/125",
      "12288/3125",
      "393216/78125"
    ]
  },
  {
    "m": 7,
    "mu": "13/10",
    "value_without_exp": "936577551/676914517",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "6000/2197",
      "1200000/371293",
      "240000000/62748517"
    ]
  },
  {
    "m": 7,
    "mu": "27/20",
    "value_without_exp": "46128865203/31561040401",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "16000/6561",
      "12800000/4782969",
      "10240000000/3486784401"
    ]
  },
  {
    "m": 7,
    "mu": "7/5",
    "value_without_exp": "9747129/6336793",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "750/343",
      "37500/16807",
      "1875000/823543"
    ]
  },
  {
    "m": 7,
    "mu": "29/20",
    "value_without_exp": "184237404927/114213764309",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "48000/24389",
      "38400000/20511149",
      "30720000000/17249876309"
    ]
  },
  {
    "m": 7,
    "mu": "3/2",
    "value_without_exp": "7083/4201",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "16/9",
      "128/81",
      "1024/729"
    ]
  },
  {
    "m": 7,
    "mu": "31/20",
    "value_without_exp": "245000658333/139464022111",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "48000/29791",
      "38400000/28629151",
      "30720000000/27512614111"
    ]
  },
  {
    "m": 7,
    "mu": "8/5",
    "value_without_exp": "2154432/1180519",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      0,
      -3,
      -5
    ],
    "weights": [
      "1",
      "375/256",
      "9375/8192",
      "234375/262144"
    ]
  },
  {
    "m": 7,
    "mu": "33/20",
    "value_without_exp": "748134768249/393506873530",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "800/363",
      "12800000/4348377",
      "10240000000/4735382553"
    ]
  },
  {
    "m": 7,
    "mu": "17/10",
    "value_without_exp": "30158470441/15113264365",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "600/289",
      "3600000/1419857",
      "720000000/410338673"
    ]
  },
  {
    "m": 7,
    "mu": "7/4",
    "value_without_exp": "22670977/10845998",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "96/49",
      "36864/16807",
      "1179648/823543"
    ]
  },
  {
    "m": 7,
    "mu": "9/5",
    "value_without_exp": "34453188/15765455",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "50/27",
      "12500/6561",
      "625000/531441"
    ]
  },
  {
    "m": 7,
    "mu": "37/20",
    "value_without_exp": "11659420357921/5112261739330",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "2400/1369",
      "115200000/69343957",
      "92160000000/94931877133"
    ]
  },
  {
    "m": 7,
    "mu": "19/10",
    "value_without_exp": "52264454041/21995655695",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "600/361",
      "3600000/2476099",
      "720000000/893871739"
    ]
  },
  {
    "m": 7,
    "mu": "39/20",
    "value_without_exp": "890641388403/359972786770",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "800/507",
      "640000/257049",
      "10240000000/5082629877"
    ]
  },
  {
    "m": 7,
    "mu": "2",
    "value_without_exp": "268/103",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "3/2",
      "9/4",
      "27/16"
    ]
  },
  {
    "m": 7,
    "mu": "41/20",
    "value_without_exp": "31294724207521/11462741162810",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "2400/1681",
      "5760000/2825761",
      "276480000000/194754273881"
    ]
  },
  {
    "m": 7,
    "mu": "21/10",
    "value_without_exp": "5158960443/1804723915",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "200/147",
      "40000/21609",
      "80000000/66706983"
    ]
  },
  {
    "m": 7,
    "mu": "43/20",
    "value_without_exp": "40598281195201/13590791943070",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "2400/1849",
      "5760000/3418801",
      "276480000000/271818611107"
    ]
  },
  {
    "m": 7,
    "mu": "11/5",
    "value_without_exp": "1409398562/452336605",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "150/121",
      "22500/14641",
      "16875000/19487171"
    ]
  },
  {
    "m": 7,
    "mu": "9/4",
    "value_without_exp": "4976883/1534006",
    "J": [
      0,
      2,
      4,
      7
    ],
    "fibers": [
      1,
      -1,
      -4
    ],
    "weights": [
      "1",
      "32/27",
      "1024/729",
      "131072/177147"
    ]
  },
  {
    "m": 7,
    "mu": "23/10",
    "value_without_exp": "894287019843/263786094470",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "24000/12167",
      "14400000/6436343",
      "8640000000/3404825447"
    ]
  },
  {
    "m": 7,
    "mu": "47/20",
    "value_without_exp": "255185619473283/71346981449260",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "192000/103823",
      "460800000/229345007",
      "1105920000000/506623120463"
    ]
  },
  {
    "m": 7,
    "mu": "12/5",
    "value_without_exp": "5020992/1332985",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "125/72",
      "3125/1728",
      "78125/41472"
    ]
  },
  {
    "m": 7,
    "mu": "49/20",
    "value_without_exp": "316594605724803/79947313296980",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "192000/117649",
      "460800000/282475249",
      "1105920000000/678223072849"
    ]
  },
  {
    "m": 7,
    "mu": "5/2",
    "value_without_exp": "3523875/847834",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "192/125",
      "4608/3125",
      "110592/78125"
    ]
  },
  {
    "m": 7,
    "mu": "51/20",
    "value_without_exp": "14520173766489/3333918570260",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "64000/44217",
      "51200000/38336139",
      "40960000000/33237432513"
    ]
  },
  {
    "m": 7,
    "mu": "13/5",
    "value_without_exp": "6652250163/1459907585",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "3000/2197",
      "450000/371293",
      "67500000/62748517"
    ]
  },
  {
    "m": 7,
    "mu": "53/20",
    "value_without_exp": "484571183746083/101799813836740",
    "J": [
      0,
      3,
      5,
      7
    ],
    "fibers": [
      1,
      -2,
      -4
    ],
    "weights": [
      "1",
      "192000/148877",
      "460800000/418195493",
      "1105920000000/1174711139837"
    ]
  },
  {
    "m": 7,
    "mu": "27/10",
    "value_without_exp": "1218894188481/244274968900",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "400/243",
      "3200000/1594323",
      "640000000/387420489"
    ]
  },
  {
    "m": 7,
    "mu": "11/4",
    "value_without_exp": "9579847211/1830477872",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "192/121",
      "294912/161051",
      "28311552/19487171"
    ]
  },
  {
    "m": 7,
    "mu": "14/5",
    "value_without_exp": "1238124356/225844025",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "75/49",
      "28125/16807",
      "2109375/1647086"
    ]
  },
  {
    "m": 7,
    "mu": "57/20",
    "value_without_exp": "853918278336891/148876115063600",
    "J": [
      0,
      2,
      5,
      7
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "1600/1083",
      "102400000/66854673",
      "81920000000/72403610859"
    ]
  },
  {
    "m": 7,
    "mu": "29/10",
    "value_without_exp": "2273598625922/376583381545",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "1200000/707281",
      "28800000000/17249876309"
    ]
  },
  {
    "m": 7,
    "mu": "59/20",
    "value_without_exp": "321320436004321/50591641424095",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "19200000/12117361",
      "3686400000000/2488651484819"
    ]
  },
  {
    "m": 7,
    "mu": "3",
    "value_without_exp": "6156/923",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "40/27",
      "320/243"
    ]
  },
  {
    "m": 7,
    "mu": "61/20",
    "value_without_exp": "30083647953637/4302760783085",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "19200000/13845841",
      "3686400000000/3142742836021"
    ]
  },
  {
    "m": 7,
    "mu": "31/10",
    "value_without_exp": "3368119874882/460309070555",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "1200000/923521",
      "28800000000/27512614111"
    ]
  },
  {
    "m": 7,
    "mu": "63/20",
    "value_without_exp": "52777602074169/6903490577315",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "6400000/5250987",
      "409600000000/437664515463"
    ]
  },
  {
    "m": 7,
    "mu": "16/5",
    "value_without_exp": "498835456/62549645",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      1,
      -3
    ],
    "weights": [
      "1",
      "9375/8192",
      "3515625/4194304"
    ]
  },
  {
    "m": 7,
    "mu": "13/4",
    "value_without_exp": "77437981959/9292401824",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "3840/2197",
      "117964800/62748517"
    ]
  },
  {
    "m": 7,
    "mu": "33/10",
    "value_without_exp": "36342704400651/4128304510600",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "20000/11979",
      "8000000000/4735382553"
    ]
  },
  {
    "m": 7,
    "mu": "67/20",
    "value_without_exp": "185309211406484841/19959399748258400",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/300763",
      "9216000000000/6060711605323"
    ]
  },
  {
    "m": 7,
    "mu": "17/5",
    "value_without_exp": "781720729491/79962308650",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "7500/4913",
      "562500000/410338673"
    ]
  },
  {
    "m": 7,
    "mu": "69/20",
    "value_without_exp": "25163763456658743/2448228562896800",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "160000/109503",
      "1024000000000/827372583621"
    ]
  },
  {
    "m": 7,
    "mu": "7/2",
    "value_without_exp": "250138581/23180984",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480/343",
      "921600/823543"
    ]
  },
  {
    "m": 7,
    "mu": "71/20",
    "value_without_exp": "39444330901735299/3486711661530400",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/357911",
      "9216000000000/9095120158391"
    ]
  },
  {
    "m": 7,
    "mu": "18/5",
    "value_without_exp": "2017271304/170315975",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "625/486",
      "1953125/2125764"
    ]
  },
  {
    "m": 7,
    "mu": "73/20",
    "value_without_exp": "335826658467203739/27115643359277600",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "480000/389017",
      "9216000000000/11047398519097"
    ]
  },
  {
    "m": 7,
    "mu": "37/10",
    "value_without_exp": "722736212985231/55876307426600",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "60000/50653",
      "72000000000/94931877133"
    ]
  },
  {
    "m": 7,
    "mu": "15/4",
    "value_without_exp": "134713125/9905704",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "2048/1125",
      "524288/253125"
    ]
  },
  {
    "m": 7,
    "mu": "19/5",
    "value_without_exp": "1481058808058/103116168475",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "225000/130321",
      "1687500000/893871739"
    ]
  },
  {
    "m": 7,
    "mu": "77/20",
    "value_without_exp": "212084770031571437/13998564813370600",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "57600000/35153041",
      "27648000000000/16048523266853"
    ]
  },
  {
    "m": 7,
    "mu": "39/10",
    "value_without_exp": "16753099942917/1049591493850",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "400000/257049",
      "8000000000/5082629877"
    ]
  },
  {
    "m": 7,
    "mu": "79/20",
    "value_without_exp": "252780432419418319/15050191077231800",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "57600000/38950081",
      "27648000000000/19203908986159"
    ]
  },
  {
    "m": 7,
    "mu": "4",
    "value_without_exp": "33664/1907",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "45/32",
      "675/512"
    ]
  },
  {
    "m": 7,
    "mu": "81/20",
    "value_without_exp": "11137915608155523/601005881888600",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "6400000/4782969",
      "1024000000000/847288609443"
    ]
  },
  {
    "m": 7,
    "mu": "41/10",
    "value_without_exp": "640193677093961/32943493694050",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "3600000/2825761",
      "216000000000/194754273881"
    ]
  },
  {
    "m": 7,
    "mu": "83/20",
    "value_without_exp": "357106811045140403/17543796437925400",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "57600000/47458321",
      "27648000000000/27136050989627"
    ]
  },
  {
    "m": 7,
    "mu": "21/5",
    "value_without_exp": "109886821506/5159549575",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "25000/21609",
      "62500000/66706983"
    ]
  },
  {
    "m": 7,
    "mu": "17/4",
    "value_without_exp": "216728392337/9736121224",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "92160/83521",
      "353894400/410338673"
    ]
  },
  {
    "m": 7,
    "mu": "43/10",
    "value_without_exp": "51954024948484249/2228149462214000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "120000/79507",
      "432000000000/271818611107"
    ]
  },
  {
    "m": 7,
    "mu": "87/20",
    "value_without_exp": "2153512357653139587/87715348176464000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320000/219501",
      "2048000000000/1397239981029"
    ]
  },
  {
    "m": 7,
    "mu": "22/5",
    "value_without_exp": "473233546808/18326558375",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "1875/1331",
      "52734375/38974342"
    ]
  },
  {
    "m": 7,
    "mu": "89/20",
    "value_without_exp": "69349883075770983601/2556158180088464000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "960000/704969",
      "55296000000000/44231334895529"
    ]
  },
  {
    "m": 7,
    "mu": "9/2",
    "value_without_exp": "280305603/9843632",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320/243",
      "204800/177147"
    ]
  },
  {
    "m": 7,
    "mu": "91/20",
    "value_without_exp": "82553970368559545401/2764865031931696000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "960000/753571",
      "55296000000000/51676101935731"
    ]
  },
  {
    "m": 7,
    "mu": "23/5",
    "value_without_exp": "85837277913649/2744360111750",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "15000/12167",
      "3375000000/3404825447"
    ]
  },
  {
    "m": 7,
    "mu": "93/20",
    "value_without_exp": "3632854696548611787/110980195567856000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "320000/268119",
      "2048000000000/2228521742991"
    ]
  },
  {
    "m": 7,
    "mu": "47/10",
    "value_without_exp": "104339365815030049/3048369680926000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "120000/103823",
      "432000000000/506623120463"
    ]
  },
  {
    "m": 7,
    "mu": "19/4",
    "value_without_exp": "11912064115081/333123304832",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "7680/6859",
      "707788800/893871739"
    ]
  },
  {
    "m": 7,
    "mu": "24/5",
    "value_without_exp": "160474742784/4279312375",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "21875/13824",
      "13671875/7962624"
    ]
  },
  {
    "m": 7,
    "mu": "97/20",
    "value_without_exp": "157705990786336026049/3989826428137356000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "134400000/88529281",
      "129024000000000/80798284478113"
    ]
  },
  {
    "m": 7,
    "mu": "49/10",
    "value_without_exp": "23856053666273143/573101715610500",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "1200000/823543",
      "144000000000/96889010407"
    ]
  },
  {
    "m": 7,
    "mu": "99/20",
    "value_without_exp": "6864422465203749963/156728320173644000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "44800000/32019867",
      "14336000000000/10356281643411"
    ]
  },
  {
    "m": 7,
    "mu": "5",
    "value_without_exp": "1568750/34071",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "168/125",
      "4032/3125"
    ]
  },
  {
    "m": 7,
    "mu": "101/20",
    "value_without_exp": "217463443721701251001/4496519875328412000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "134400000/104060401",
      "129024000000000/107213535210701"
    ]
  },
  {
    "m": 7,
    "mu": "51/10",
    "value_without_exp": "8514779147181963/167759948769500",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "2800000/2255067",
      "112000000000/99712297539"
    ]
  },
  {
    "m": 7,
    "mu": "103/20",
    "value_without_exp": "254752109424535392049/4786486744109844000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "134400000/112550881",
      "129024000000000/122987386542487"
    ]
  },
  {
    "m": 7,
    "mu": "26/5",
    "value_without_exp": "4106291913334/73635381375",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "65625/57122",
      "123046875/125497034"
    ]
  },
  {
    "m": 7,
    "mu": "21/4",
    "value_without_exp": "161440428429/2765247584",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "10240/9261",
      "26214400/28588707"
    ]
  },
  {
    "m": 7,
    "mu": "53/10",
    "value_without_exp": "314522945478213049/5149916909755500",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "8400000/7890481",
      "1008000000000/1174711139837"
    ]
  },
  {
    "m": 7,
    "mu": "107/20",
    "value_without_exp": "49824123581491814550643/776427362979639040000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1225043",
      "225792000000000/160578147647843"
    ]
  },
  {
    "m": 7,
    "mu": "27/5",
    "value_without_exp": "1431256423183947/21217738585000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "8750/6561",
      "1531250000/1162261467"
    ]
  },
  {
    "m": 7,
    "mu": "109/20",
    "value_without_exp": "58562725098089162650709/826549276878936320000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1295029",
      "225792000000000/182803912081669"
    ]
  },
  {
    "m": 7,
    "mu": "11/2",
    "value_without_exp": "634521774931/8532896128",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680/1331",
      "22579200/19487171"
    ]
  },
  {
    "m": 7,
    "mu": "111/20",
    "value_without_exp": "7635818098367884109079/97912013393048320000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "560000/455877",
      "25088000000000/23068446143319"
    ]
  },
  {
    "m": 7,
    "mu": "28/5",
    "value_without_exp": "2828214194176/34605308125",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1875/1568",
      "17578125/17210368"
    ]
  },
  {
    "m": 7,
    "mu": "113/20",
    "value_without_exp": "80517301715752327977937/940764306591765760000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1680000/1442897",
      "225792000000000/235260548044817"
    ]
  },
  {
    "m": 7,
    "mu": "57/10",
    "value_without_exp": "4725639090756044577/52761401806160000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "70000/61731",
      "196000000000/217210832577"
    ]
  },
  {
    "m": 7,
    "mu": "23/4",
    "value_without_exp": "1929041310077767/20594741426176",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "13440/12167",
      "2890137600/3404825447"
    ]
  },
  {
    "m": 7,
    "mu": "29/5",
    "value_without_exp": "21568977071455829/219781223658750",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "1050000/707281",
      "15750000000/17249876309"
    ]
  },
  {
    "m": 7,
    "mu": "117/20",
    "value_without_exp": "4323886415338140072279/42034552391359040000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "89600000/62462907",
      "50176000000000/33347134622997"
    ]
  },
  {
    "m": 7,
    "mu": "59/10",
    "value_without_exp": "61512897153457242659/568021121089140000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "16800000/12117361",
      "3528000000000/2488651484819"
    ]
  },
  {
    "m": 7,
    "mu": "119/20",
    "value_without_exp": "2773341549488550782231/24342588362026560000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "38400000/28647703",
      "9216000000000/6896562077111"
    ]
  },
  {
    "m": 7,
    "mu": "6",
    "value_without_exp": "414072/3457",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "35/27",
      "1225/972"
    ]
  },
  {
    "m": 7,
    "mu": "121/20",
    "value_without_exp": "12150793525940088208717/96556019474454720000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "268800000/214358881",
      "451584000000000/379749833583241"
    ]
  },
  {
    "m": 7,
    "mu": "61/10",
    "value_without_exp": "83112477345300438661/629041418161260000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "16800000/13845841",
      "3528000000000/3142742836021"
    ]
  },
  {
    "m": 7,
    "mu": "123/20",
    "value_without_exp": "6790968167857483621401/48985338544986560000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "89600000/76295547",
      "50176000000000/47325288553083"
    ]
  },
  {
    "m": 7,
    "mu": "31/5",
    "value_without_exp": "47074660508817331/323833740416250",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1050000/923521",
      "27562500000/27512614111"
    ]
  },
  {
    "m": 7,
    "mu": "25/4",
    "value_without_exp": "174117431640625/1143016908288",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "86016/78125",
      "231211008/244140625"
    ]
  },
  {
    "m": 7,
    "mu": "63/10",
    "value_without_exp": "84415543795961469/529150577740000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "800000/750141",
      "8000000000/8931928887"
    ]
  },
  {
    "m": 7,
    "mu": "127/20",
    "value_without_exp": "41860153468201931222366721/250198919062208384000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688000/2048383",
      "722534400000000/532875860165503"
    ]
  },
  {
    "m": 7,
    "mu": "32/5",
    "value_without_exp": "1314569230221312/7476802390625",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2625/2048",
      "172265625/134217728"
    ]
  },
  {
    "m": 7,
    "mu": "129/20",
    "value_without_exp": "5413394402997370507502649/29317268005248128000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "896000/715563",
      "80281600000000/66051922499001"
    ]
  },
  {
    "m": 7,
    "mu": "13/2",
    "value_without_exp": "52533874163121/271070624000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688/2197",
      "72253440/62748517"
    ]
  },
  {
    "m": 7,
    "mu": "131/20",
    "value_without_exp": "56626142993228100697406961/278555239622247808000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2688000/2248091",
      "722534400000000/662062621900811"
    ]
  },
  {
    "m": 7,
    "mu": "33/5",
    "value_without_exp": "404095731165598329/1896210069125000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "14000/11979",
      "4900000000/4735382553"
    ]
  },
  {
    "m": 7,
    "mu": "133/20",
    "value_without_exp": "1341325439101310941549089/6007518959279744000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "384000/336091",
      "14745600000000/15023302317373"
    ]
  },
  {
    "m": 7,
    "mu": "67/10",
    "value_without_exp": "17278634881901615544561/73905153045292000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "336000/300763",
      "5644800000000/6060711605323"
    ]
  },
  {
    "m": 7,
    "mu": "27/4",
    "value_without_exp": "1117538808011307/4564047001600",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "28672/19683",
      "128450560/129140163"
    ]
  },
  {
    "m": 7,
    "mu": "34/5",
    "value_without_exp": "6033688784689064/23493485015625",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "118125/83521",
      "1550390625/1641354692"
    ]
  },
  {
    "m": 7,
    "mu": "137/20",
    "value_without_exp": "76587195506944920116870881/284428698417929568000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "483840000/352275361",
      "812851200000000/905824306333433"
    ]
  },
  {
    "m": 7,
    "mu": "69/10",
    "value_without_exp": "82676932144910442027/292973647069000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "1120000/839523",
      "78400000000/91930287069"
    ]
  },
  {
    "m": 7,
    "mu": "139/20",
    "value_without_exp": "102589527795064859641291921/345841553797380384000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "483840000/373301041",
      "1300561920000000/1002544368429379"
    ]
  },
  {
    "m": 7,
    "mu": "7",
    "value_without_exp": "549303181/1761330",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "432/343",
      "20736/16807"
    ]
  },
  {
    "m": 7,
    "mu": "141/20",
    "value_without_exp": "487408045562405995973067/1487350966160032000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "17920000/14639043",
      "16056320000000/13678824252501"
    ]
  },
  {
    "m": 7,
    "mu": "71/10",
    "value_without_exp": "31055372829294670614241/90236966395173000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "30240000/25411681",
      "10160640000000/9095120158391"
    ]
  },
  {
    "m": 7,
    "mu": "143/20",
    "value_without_exp": "136572250588680221273044801/378067326302919072000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "483840000/418161601",
      "1300561920000000/1222791080775407"
    ]
  },
  {
    "m": 7,
    "mu": "36/5",
    "value_without_exp": "70226535430656/185308765625",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "4375/3888",
      "3828125/3779136"
    ]
  },
  {
    "m": 7,
    "mu": "29/4",
    "value_without_exp": "644261852541929329/1621329927198720",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "774144/707281",
      "16647192576/17249876309"
    ]
  },
  {
    "m": 7,
    "mu": "73/10",
    "value_without_exp": "41192562930648015791521/98915737797291000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "30240000/28398241",
      "10160640000000/11047398519097"
    ]
  },
  {
    "m": 7,
    "mu": "147/20",
    "value_without_exp": "997847313593945670534987/2286243024942080000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "64000/50421",
      "163840000000/124571584809"
    ]
  },
  {
    "m": 7,
    "mu": "37/5",
    "value_without_exp": "571072808499675345397/1245277575498750000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "63000/50653",
      "119070000000/94931877133"
    ]
  },
  {
    "m": 7,
    "mu": "149/20",
    "value_without_exp": "41192709327412567963624126949/85533530822178032640000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "4032000/3307949",
      "1950842880000000/1630436461403549"
    ]
  },
  {
    "m": 7,
    "mu": "15/2",
    "value_without_exp": "1214335546875/2402243584",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "448/375",
      "802816/703125"
    ]
  },
  {
    "m": 7,
    "mu": "151/20",
    "value_without_exp": "47546717412592562283255376951/89655740514517263360000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "4032000/3442951",
      "1950842880000000/1789940649848551"
    ]
  },
  {
    "m": 7,
    "mu": "38/5",
    "value_without_exp": "371505183449798236/668058747421875",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "7875/6859",
      "930234375/893871739"
    ]
  },
  {
    "m": 7,
    "mu": "153/20",
    "value_without_exp": "75192177368154703058128737/129010105572654080000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "448000/397953",
      "8028160000000/8076696100659"
    ]
  },
  {
    "m": 7,
    "mu": "77/10",
    "value_without_exp": "146558933395546699606733/240032404559280000000",
    "J": [
      0,
      3,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "72000/65219",
      "311040000000/327520882997"
    ]
  },
  {
    "m": 7,
    "mu": "31/4",
    "value_without_exp": "44225360676106807711/69079799742382080",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "1290240/923521",
      "27745320960/27512614111"
    ]
  },
  {
    "m": 7,
    "mu": "39/5",
    "value_without_exp": "3548166275325396933/5282243711562500",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "350000/257049",
      "4900000000/5082629877"
    ]
  },
  {
    "m": 7,
    "mu": "157/20",
    "value_without_exp": "62003469858971163634250017357/88007364780335919360000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "806400000/607573201",
      "2167603200000000/2351243277537493"
    ]
  },
  {
    "m": 7,
    "mu": "79/10",
    "value_without_exp": "8109032152370338465133839/10977745425508620000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "50400000/38950081",
      "16934400000000/19203908986159"
    ]
  },
  {
    "m": 7,
    "mu": "159/20",
    "value_without_exp": "292828033418867426203778853/378224147362300160000000",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "89600000/71014329",
      "80281600000000/95151602326797"
    ]
  },
  {
    "m": 7,
    "mu": "8",
    "value_without_exp": "2064646144/2537505",
    "J": [
      0,
      4,
      7
    ],
    "fibers": [
      6,
      2
    ],
    "weights": [
      "1",
      "315/256",
      "19845/16384"
    ]
  },
  {
    "m": 8,
    "mu": "1/20",
    "value_without_exp": "1347368421/26947368421",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "20",
      "400",
      "8000",
      "160000",
      "3200000",
      "64000000",
      "1280000000",
      "25600000000"
    ]
  },
  {
    "m": 8,
    "mu": "1/10",
    "value_without_exp": "11111111/111111111",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "10",
      "100",
      "1000",
      "10000",
      "100000",
      "1000000",
      "10000000",
      "100000000"
    ]
  },
  {
    "m": 8,
    "mu": "3/20",
    "value_without_exp": "4517645901/30117645901",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "20/3",
      "400/9",
      "8000/27",
      "160000/81",
      "3200000/243",
      "64000000/729",
      "1280000000/2187",
      "25600000000/6561"
    ]
  },
  {
    "m": 8,
    "mu": "1/5",
    "value_without_exp": "97656/488281",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "5",
      "25",
      "125",
      "625",
      "3125",
      "15625",
      "78125",
      "390625"
    ]
  },
  {
    "m": 8,
    "mu": "1/4",
    "value_without_exp": "21845/87381",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "4",
      "16",
      "64",
      "256",
      "1024",
      "4096",
      "16384",
      "65536"
    ]
  },
  {
    "m": 8,
    "mu": "3/10",
    "value_without_exp": "42854331/142854331",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "10/3",
      "100/9",
      "1000/27",
      "10000/81",
      "100000/243",
      "1000000/729",
      "10000000/2187",
      "100000000/6561"
    ]
  },
  {
    "m": 8,
    "mu": "7/20",
    "value_without_exp": "13781511261/39381511261",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "20/7",
      "400/49",
      "8000/343",
      "160000/2401",
      "3200000/16807",
      "64000000/117649",
      "1280000000/823543",
      "25600000000/5764801"
    ]
  },
  {
    "m": 8,
    "mu": "2/5",
    "value_without_exp": "260246/650871",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "5/2",
      "25/4",
      "125/8",
      "625/16",
      "3125/32",
      "15625/64",
      "78125/128",
      "390625/256"
    ]
  },
  {
    "m": 8,
    "mu": "9/20",
    "value_without_exp": "20910234501/46510234501",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "20/9",
      "400/81",
      "8000/729",
      "160000/6561",
      "3200000/59049",
      "64000000/531441",
      "1280000000/4782969",
      "25600000000/43046721"
    ]
  },
  {
    "m": 8,
    "mu": "1/2",
    "value_without_exp": "255/511",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "16",
      "32",
      "64",
      "128",
      "256"
    ]
  },
  {
    "m": 8,
    "mu": "11/20",
    "value_without_exp": "31026894701/56626894701",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "20/11",
      "400/121",
      "8000/1331",
      "160000/14641",
      "3200000/161051",
      "64000000/1771561",
      "1280000000/19487171",
      "25600000000/214358881"
    ]
  },
  {
    "m": 8,
    "mu": "3/5",
    "value_without_exp": "576096/966721",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "5/3",
      "25/9",
      "125/27",
      "625/81",
      "3125/243",
      "15625/729",
      "78125/2187",
      "390625/6561"
    ]
  },
  {
    "m": 8,
    "mu": "13/20",
    "value_without_exp": "46027928661/71627928661",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "20/13",
      "400/169",
      "8000/2197",
      "160000/28561",
      "3200000/371293",
      "64000000/4826809",
      "1280000000/62748517",
      "25600000000/815730721"
    ]
  },
  {
    "m": 8,
    "mu": "7/10",
    "value_without_exp": "219882131/319882131",
    "J": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -1,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "10/7",
      "100/49",
      "1000/343",
      "10000/2401",
      "100000/16807",
      "1000000/117649",
      "10000000/823543",
      "100000000/5764801"
    ]
  },
  {
    "m": 8,
    "mu": "3/4",
    "value_without_exp": "336354/460865",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "32/9",
      "128/27",
      "512/81",
      "2048/243",
      "8192/729",
      "32768/2187",
      "131072/6561"
    ]
  },
  {
    "m": 8,
    "mu": "4/5",
    "value_without_exp": "1218436/1576293",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "25/8",
      "125/32",
      "625/128",
      "3125/512",
      "15625/2048",
      "78125/8192",
      "390625/32768"
    ]
  },
  {
    "m": 8,
    "mu": "17/20",
    "value_without_exp": "194661202082/238885444641",
    "J": [
      0,
      2,
      3,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -2,
      -3,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "800/289",
      "16000/4913",
      "320000/83521",
      "6400000/1419857",
      "128000000/24137569",
      "2560000000/410338673",
      "51200000000/6975757441"
    ]
  },
  {
    "m": 8,
    "mu": "9/10",
    "value_without_exp": "1536709842/1787374921",
    "J": [
      0,
      2,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "200/81",
      "40000/6561",
      "400000/59049",
      "4000000/531441",
      "40000000/4782969",
      "400000000/43046721"
    ]
  },
  {
    "m": 8,
    "mu": "19/20",
    "value_without_exp": "470137175682/517916907841",
    "J": [
      0,
      2,
      4,
      5,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -5,
      -6,
      -7
    ],
    "weights": [
      "1",
      "800/361",
      "640000/130321",
      "12800000/2476099",
      "256000000/47045881",
      "5120000000/893871739",
      "102400000000/16983563041"
    ]
  },
  {
    "m": 8,
    "mu": "1",
    "value_without_exp": "30/31",
    "J": [
      0,
      2,
      4,
      6,
      7,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6,
      -7
    ],
    "weights": [
      "1",
      "2",
      "4",
      "8",
      "8",
      "8"
    ]
  },
  {
    "m": 8,
    "mu": "21/20",
    "value_without_exp": "913391192322/866295596161",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "800/441",
      "640000/194481",
      "512000000/85766121",
      "409600000000/37822859361"
    ]
  },
  {
    "m": 8,
    "mu": "11/10",
    "value_without_exp": "4244622162/3722311081",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "200/121",
      "40000/14641",
      "8000000/1771561",
      "1600000000/214358881"
    ]
  },
  {
    "m": 8,
    "mu": "23/20",
    "value_without_exp": "1293371872962/1056285936481",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "800/529",
      "640000/279841",
      "512000000/148035889",
      "409600000000/78310985281"
    ]
  },
  {
    "m": 8,
    "mu": "6/5",
    "value_without_exp": "1469052/1125151",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "25/18",
      "625/324",
      "15625/5832",
      "390625/104976"
    ]
  },
  {
    "m": 8,
    "mu": "5/4",
    "value_without_exp": "4699650/3398401",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "32/25",
      "1024/625",
      "32768/15625",
      "1048576/390625"
    ]
  },
  {
    "m": 8,
    "mu": "13/10",
    "value_without_exp": "8551065042/5875532521",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "200/169",
      "40000/28561",
      "8000000/4826809",
      "1600000000/815730721"
    ]
  },
  {
    "m": 8,
    "mu": "27/20",
    "value_without_exp": "2611472335362/1715336167681",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "800/729",
      "640000/531441",
      "512000000/387420489",
      "409600000000/282429536481"
    ]
  },
  {
    "m": 8,
    "mu": "7/5",
    "value_without_exp": "47549502/30024751",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      0,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "50/49",
      "2500/2401",
      "125000/117649",
      "6250000/5764801"
    ]
  },
  {
    "m": 8,
    "mu": "29/20",
    "value_without_exp": "96053775783869/58063779033610",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "2400/841",
      "1920000/707281",
      "1536000000/594823321",
      "1228800000000/500246412961"
    ]
  },
  {
    "m": 8,
    "mu": "3/2",
    "value_without_exp": "37809/21907",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "8/3",
      "64/27",
      "512/243",
      "4096/2187"
    ]
  },
  {
    "m": 8,
    "mu": "31/20",
    "value_without_exp": "134024925248671/74609561918410",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "2400/961",
      "1920000/923521",
      "1536000000/887503681",
      "1228800000000/852891037441"
    ]
  },
  {
    "m": 8,
    "mu": "8/5",
    "value_without_exp": "75553216/40490255",
    "J": [
      0,
      2,
      4,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -4,
      -6
    ],
    "weights": [
      "1",
      "75/32",
      "1875/1024",
      "46875/32768",
      "1171875/1048576"
    ]
  },
  {
    "m": 8,
    "mu": "33/20",
    "value_without_exp": "1652537160747/848573720249",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      0,
      -3,
      -6
    ],
    "weights": [
      "1",
      "16000/11979",
      "256000000/143496441",
      "204800000000/156267624249"
    ]
  },
  {
    "m": 8,
    "mu": "17/10",
    "value_without_exp": "67292698323/33098899441",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      0,
      -3,
      -6
    ],
    "weights": [
      "1",
      "6000/4913",
      "36000000/24137569",
      "7200000000/6975757441"
    ]
  },
  {
    "m": 8,
    "mu": "7/4",
    "value_without_exp": "10221351/4832525",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      0,
      -3,
      -6
    ],
    "weights": [
      "1",
      "384/343",
      "147456/117649",
      "4718592/5764801"
    ]
  },
  {
    "m": 8,
    "mu": "9/5",
    "value_without_exp": "118547064/53546365",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "50/27",
      "12500/6561",
      "3125000/1594323"
    ]
  },
  {
    "m": 8,
    "mu": "37/20",
    "value_without_exp": "489750809243077/210350484355210",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "2400/1369",
      "115200000/69343957",
      "5529600000000/3512479453921"
    ]
  },
  {
    "m": 8,
    "mu": "19/10",
    "value_without_exp": "1116486626779/457517458205",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "600/361",
      "3600000/2476099",
      "21600000000/16983563041"
    ]
  },
  {
    "m": 8,
    "mu": "39/20",
    "value_without_exp": "24706828738917/9688941884030",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "800/507",
      "12800000/10024911",
      "204800000000/198222565203"
    ]
  },
  {
    "m": 8,
    "mu": "2",
    "value_without_exp": "380/143",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "3/2",
      "9/8",
      "27/32"
    ]
  },
  {
    "m": 8,
    "mu": "41/20",
    "value_without_exp": "4711713639725883/1682130252422420",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "192000/68921",
      "460800000/115856201",
      "22118400000000/7984925229121"
    ]
  },
  {
    "m": 8,
    "mu": "21/10",
    "value_without_exp": "388902442509/131703586430",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "8000/3087",
      "1600000/453789",
      "3200000000/1400846643"
    ]
  },
  {
    "m": 8,
    "mu": "43/20",
    "value_without_exp": "6133390782626529/1973380938672020",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "192000/79507",
      "460800000/147008443",
      "22118400000000/11688200277601"
    ]
  },
  {
    "m": 8,
    "mu": "11/5",
    "value_without_exp": "26687459073/8169809405",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "3000/1331",
      "450000/161051",
      "337500000/214358881"
    ]
  },
  {
    "m": 8,
    "mu": "9/4",
    "value_without_exp": "6577767/1918612",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "512/243",
      "16384/6561",
      "2097152/1594323"
    ]
  },
  {
    "m": 8,
    "mu": "23/10",
    "value_without_exp": "17765324656389/4943880172810",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "24000/12167",
      "14400000/6436343",
      "86400000000/78310985281"
    ]
  },
  {
    "m": 8,
    "mu": "47/20",
    "value_without_exp": "10367108409644301/2756111328115220",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "192000/103823",
      "460800000/229345007",
      "22118400000000/23811286661761"
    ]
  },
  {
    "m": 8,
    "mu": "12/5",
    "value_without_exp": "52151904/13261445",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "125/72",
      "3125/1728",
      "390625/497664"
    ]
  },
  {
    "m": 8,
    "mu": "49/20",
    "value_without_exp": "13453054630915347/3275984751552020",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "192000/117649",
      "460800000/282475249",
      "22118400000000/33232930569601"
    ]
  },
  {
    "m": 8,
    "mu": "5/2",
    "value_without_exp": "24075375/5593922",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "192/125",
      "36864/15625",
      "884736/390625"
    ]
  },
  {
    "m": 8,
    "mu": "51/20",
    "value_without_exp": "996964822986939/219533079083260",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "64000/44217",
      "4096000000/1955143089",
      "3276800000000/1695109058163"
    ]
  },
  {
    "m": 8,
    "mu": "13/5",
    "value_without_exp": "114800779119/24003048605",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "3000/2197",
      "9000000/4826809",
      "1350000000/815730721"
    ]
  },
  {
    "m": 8,
    "mu": "53/20",
    "value_without_exp": "33642366241710399/6691556021347220",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "192000/148877",
      "36864000000/22164361129",
      "88473600000000/62259690411361"
    ]
  },
  {
    "m": 8,
    "mu": "27/10",
    "value_without_exp": "2720217913443/515669372030",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "8000/6561",
      "64000000/43046721",
      "12800000000/10460353203"
    ]
  },
  {
    "m": 8,
    "mu": "11/4",
    "value_without_exp": "21517642113/3894801796",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "1536/1331",
      "2359296/1771561",
      "226492416/214358881"
    ]
  },
  {
    "m": 8,
    "mu": "14/5",
    "value_without_exp": "73659936/12753415",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      1,
      -2,
      -5
    ],
    "weights": [
      "1",
      "375/343",
      "140625/117649",
      "10546875/11529602"
    ]
  },
  {
    "m": 8,
    "mu": "57/20",
    "value_without_exp": "55879571881202787/9239602558625200",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "1600/1083",
      "102400000/66854673",
      "6553600000000/4127005818963"
    ]
  },
  {
    "m": 8,
    "mu": "29/10",
    "value_without_exp": "1652793564424201/260763759816100",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "1200/841",
      "28800000/20511149",
      "691200000000/500246412961"
    ]
  },
  {
    "m": 8,
    "mu": "59/20",
    "value_without_exp": "5477167288823524203/825589648899456800",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      2,
      -2,
      -5
    ],
    "weights": [
      "1",
      "480000/205379",
      "92160000000/42180533641",
      "221184000000000/146830437604321"
    ]
  },
  {
    "m": 8,
    "mu": "3",
    "value_without_exp": "22041/3166",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      2,
      -2,
      -5
    ],
    "weights": [
      "1",
      "20/9",
      "160/81",
      "320/243"
    ]
  },
  {
    "m": 8,
    "mu": "61/20",
    "value_without_exp": "6781087814982247803/928979917981824800",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      2,
      -2,
      -5
    ],
    "weights": [
      "1",
      "480000/226981",
      "92160000000/51520374361",
      "221184000000000/191707312997281"
    ]
  },
  {
    "m": 8,
    "mu": "31/10",
    "value_without_exp": "7369859712542403/963696019488200",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      2,
      -2,
      -5
    ],
    "weights": [
      "1",
      "60000/29791",
      "1440000000/887503681",
      "864000000000/852891037441"
    ]
  },
  {
    "m": 8,
    "mu": "63/20",
    "value_without_exp": "311099671277176761/38859032915778400",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      2,
      -2,
      -5
    ],
    "weights": [
      "1",
      "160000/83349",
      "10240000000/6947055801",
      "8192000000000/9190954824723"
    ]
  },
  {
    "m": 8,
    "mu": "16/5",
    "value_without_exp": "69661003776/8318080975",
    "J": [
      0,
      3,
      6,
      8
    ],
    "fibers": [
      2,
      -2,
      -5
    ],
    "weights": [
      "1",
      "1875/1024",
      "703125/524288",
      "52734375/67108864"
    ]
  },
  {
    "m": 8,
    "mu": "13/4",
    "value_without_exp": "1400862984027/159800386592",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "3840/2197",
      "737280/371293",
      "1132462080/815730721"
    ]
  },
  {
    "m": 8,
    "mu": "33/10",
    "value_without_exp": "549338104927161/59777749616600",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "20000/11979",
      "8000000/4348377",
      "64000000000/52089208083"
    ]
  },
  {
    "m": 8,
    "mu": "67/20",
    "value_without_exp": "16858178488845364347/1751562944733312800",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "480000/300763",
      "2304000000/1350125107",
      "442368000000000/406067677556641"
    ]
  },
  {
    "m": 8,
    "mu": "17/5",
    "value_without_exp": "17840729296347/1771446747050",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "7500/4913",
      "2250000/1419857",
      "6750000000/6975757441"
    ]
  },
  {
    "m": 8,
    "mu": "69/20",
    "value_without_exp": "768669885871471089/73001071346626400",
    "J": [
      0,
      3,
      5,
      8
    ],
    "fibers": [
      2,
      -1,
      -4
    ],
    "weights": [
      "1",
      "160000/109503",
      "256000000/173781261",
      "16384000000000/19029569423283"
    ]
  },
  {
    "m": 8,
    "mu": "7/2",
    "value_without_exp": "9447125863/857297304",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      3,
      0,
      -4
    ],
    "weights": [
      "1",
      "80/49",
      "38400/16807",
      "7372800/5764801"
    ]
  },
  {
    "m": 8,
    "mu": "71/20",
    "value_without_exp": "1047355912762649485271/90773137022730264000",
    "J": [
      0,
      2,
      5,
      8
    ],
    "fibers": [
      3,
      0,
      -4
    ],
    "weights": [
      "1",
      "8000/5041",
      "3840000000/1804229351",
      "737280000000000/645753531245761"
    ]
  },
  {
    "m": 8,
    "mu": "18/5",
    "value_without_exp": "9053235216/745291675",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "3125/1458",
      "9765625/6377292"
    ]
  },
  {
    "m": 8,
    "mu": "73/20",
    "value_without_exp": "9073982779975557649/709623754698816200",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "57600000/28398241",
      "1105920000000000/806460091894081"
    ]
  },
  {
    "m": 8,
    "mu": "37/10",
    "value_without_exp": "9801349276417849/728972952696050",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "3600000/1874161",
      "4320000000000/3512479453921"
    ]
  },
  {
    "m": 8,
    "mu": "15/4",
    "value_without_exp": "1683736875/119225432",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "2048/1125",
      "4194304/3796875"
    ]
  },
  {
    "m": 8,
    "mu": "19/5",
    "value_without_exp": "3343511145086/225645671575",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "225000/130321",
      "16875000000/16983563041"
    ]
  },
  {
    "m": 8,
    "mu": "77/20",
    "value_without_exp": "13563111170314200649/873294290629536200",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "57600000/35153041",
      "1105920000000000/1235736291547681"
    ]
  },
  {
    "m": 8,
    "mu": "39/10",
    "value_without_exp": "542094385673763/33334068260150",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "400000/257049",
      "160000000000/198222565203"
    ]
  },
  {
    "m": 8,
    "mu": "79/20",
    "value_without_exp": "16557814025922847201/973310695101312200",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "57600000/38950081",
      "1105920000000000/1517108809906561"
    ]
  },
  {
    "m": 8,
    "mu": "4",
    "value_without_exp": "55808/3139",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -3
    ],
    "weights": [
      "1",
      "45/32",
      "675/1024"
    ]
  },
  {
    "m": 8,
    "mu": "81/20",
    "value_without_exp": "350933416794599121/18889558810992200",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "6400000/4782969",
      "40960000000000/22876792454961"
    ]
  },
  {
    "m": 8,
    "mu": "41/10",
    "value_without_exp": "30523034577752401/1555883241456050",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "3600000/2825761",
      "12960000000000/7984925229121"
    ]
  },
  {
    "m": 8,
    "mu": "83/20",
    "value_without_exp": "34347806693260253449/1660730304347808200",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "57600000/47458321",
      "3317760000000000/2252292232139041"
    ]
  },
  {
    "m": 8,
    "mu": "21/5",
    "value_without_exp": "888327363042/40804347025",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "25000/21609",
      "625000000/466948881"
    ]
  },
  {
    "m": 8,
    "mu": "17/4",
    "value_without_exp": "4240512259489/185332147208",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "92160/83521",
      "8493465600/6975757441"
    ]
  },
  {
    "m": 8,
    "mu": "43/10",
    "value_without_exp": "44368389289684249/1847794193880050",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      2,
      -2
    ],
    "weights": [
      "1",
      "3600000/3418801",
      "12960000000000/11688200277601"
    ]
  },
  {
    "m": 8,
    "mu": "87/20",
    "value_without_exp": "69852412202494648023/2773822310198092000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "44800000/19096587",
      "286720000000000/121559878349523"
    ]
  },
  {
    "m": 8,
    "mu": "22/5",
    "value_without_exp": "46162032669104/1734288712125",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "65625/29282",
      "1845703125/857435524"
    ]
  },
  {
    "m": 8,
    "mu": "89/20",
    "value_without_exp": "6782830204076494340489/241327031953224972000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "134400000/62742241",
      "7741440000000000/3936588805702081"
    ]
  },
  {
    "m": 8,
    "mu": "9/2",
    "value_without_exp": "916499529/30909772",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "4480/2187",
      "2867200/1594323"
    ]
  },
  {
    "m": 8,
    "mu": "91/20",
    "value_without_exp": "1160426331904771690213/37132182916374036000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "19200000/9796423",
      "1105920000000000/671789325164503"
    ]
  },
  {
    "m": 8,
    "mu": "23/5",
    "value_without_exp": "4237184767577854/128757191355375",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "525000/279841",
      "118125000000/78310985281"
    ]
  },
  {
    "m": 8,
    "mu": "93/20",
    "value_without_exp": "119979806124693365397/3465344757192652000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "44800000/24935067",
      "286720000000000/207252522098163"
    ]
  },
  {
    "m": 8,
    "mu": "47/10",
    "value_without_exp": "5188521477992012303/142560910592641500",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "8400000/4879681",
      "30240000000000/23811286661761"
    ]
  },
  {
    "m": 8,
    "mu": "19/4",
    "value_without_exp": "21626473991009/565753110816",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "215040/130321",
      "19818086400/16983563041"
    ]
  },
  {
    "m": 8,
    "mu": "24/5",
    "value_without_exp": "1167676342272/29107545875",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "21875/13824",
      "68359375/63700992"
    ]
  },
  {
    "m": 8,
    "mu": "97/20",
    "value_without_exp": "13870100278628260126753/329726507529323532000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "134400000/88529281",
      "7741440000000000/7837433594376961"
    ]
  },
  {
    "m": 8,
    "mu": "49/10",
    "value_without_exp": "1056832203319284007/23977984064914500",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "1200000/823543",
      "4320000000000/4747561509943"
    ]
  },
  {
    "m": 8,
    "mu": "99/20",
    "value_without_exp": "204265166263664548779/4426562565730252000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "44800000/32019867",
      "286720000000000/341757294232563"
    ]
  },
  {
    "m": 8,
    "mu": "5",
    "value_without_exp": "7056250/146163",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "168/125",
      "12096/15625"
    ]
  },
  {
    "m": 8,
    "mu": "101/20",
    "value_without_exp": "19716781961099629551101/390668699408169612000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "134400000/104060401",
      "7741440000000000/10828567056280801"
    ]
  },
  {
    "m": 8,
    "mu": "51/10",
    "value_without_exp": "129696643716793371/2459919129081500",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -2
    ],
    "weights": [
      "1",
      "2800000/2255067",
      "1120000000000/1695109058163"
    ]
  },
  {
    "m": 8,
    "mu": "103/20",
    "value_without_exp": "30371843458554708581047/550294790643313932000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "134400000/112550881",
      "18063360000000000/12667700813876161"
    ]
  },
  {
    "m": 8,
    "mu": "26/5",
    "value_without_exp": "246470150918368/4244323034625",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "65625/57122",
      "4306640625/3262922884"
    ]
  },
  {
    "m": 8,
    "mu": "21/4",
    "value_without_exp": "557508375207/9134603552",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "10240/9261",
      "104857600/85766121"
    ]
  },
  {
    "m": 8,
    "mu": "53/10",
    "value_without_exp": "19136609504002991597/298649596217041500",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "8400000/7890481",
      "70560000000000/62259690411361"
    ]
  },
  {
    "m": 8,
    "mu": "107/20",
    "value_without_exp": "42630222566868448150643/634347842072630412000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      3,
      -1
    ],
    "weights": [
      "1",
      "134400000/131079601",
      "18063360000000000/17181861798319201"
    ]
  },
  {
    "m": 8,
    "mu": "27/5",
    "value_without_exp": "13694890835555523/193290637011250",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "350000/177147",
      "61250000000/31381059609"
    ]
  },
  {
    "m": 8,
    "mu": "109/20",
    "value_without_exp": "6743680107187104661727281/90235833689953844160000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "268800000/141158161",
      "36126720000000000/19925626416901921"
    ]
  },
  {
    "m": 8,
    "mu": "11/2",
    "value_without_exp": "7328949628561/93040911456",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "26880/14641",
      "361267200/214358881"
    ]
  },
  {
    "m": 8,
    "mu": "111/20",
    "value_without_exp": "294926866286260006435923/3554767300194690880000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "89600000/50602347",
      "4014080000000000/2560597521908409"
    ]
  },
  {
    "m": 8,
    "mu": "28/5",
    "value_without_exp": "41100905918464/470675461875",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "9375/5488",
      "87890625/60236288"
    ]
  },
  {
    "m": 8,
    "mu": "113/20",
    "value_without_exp": "9393565925347431506306881/102276760863229748160000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "268800000/163047361",
      "36126720000000000/26584441929064321"
    ]
  },
  {
    "m": 8,
    "mu": "57/10",
    "value_without_exp": "92219904049227246963/955311053137780000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "5600000/3518667",
      "15680000000000/12381017456889"
    ]
  },
  {
    "m": 8,
    "mu": "23/4",
    "value_without_exp": "45344181683952481/447205487248896",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "430080/279841",
      "92484403200/78310985281"
    ]
  },
  {
    "m": 8,
    "mu": "29/5",
    "value_without_exp": "716062185694469041/6728030486103750",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "1050000/707281",
      "551250000000/500246412961"
    ]
  },
  {
    "m": 8,
    "mu": "117/20",
    "value_without_exp": "482738460312353271656643/4323958789789007680000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "89600000/62462907",
      "4014080000000000/3901614750890649"
    ]
  },
  {
    "m": 8,
    "mu": "59/10",
    "value_without_exp": "65123985208262277677/556440115929420000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "16800000/12117361",
      "141120000000000/146830437604321"
    ]
  },
  {
    "m": 8,
    "mu": "119/20",
    "value_without_exp": "312880032440608752685489/2551720975081160640000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "38400000/28647703",
      "737280000000000/820690887176209"
    ]
  },
  {
    "m": 8,
    "mu": "6",
    "value_without_exp": "587088/4573",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "35/27",
      "1225/1458"
    ]
  },
  {
    "m": 8,
    "mu": "121/20",
    "value_without_exp": "18015873097181625558711841/134108272393317274560000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "268800000/214358881",
      "36126720000000000/45949729863572161"
    ]
  },
  {
    "m": 8,
    "mu": "61/10",
    "value_without_exp": "4766272160103698158321/33926246507836860000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "16800000/13845841",
      "141120000000000/191707312997281"
    ]
  },
  {
    "m": 8,
    "mu": "123/20",
    "value_without_exp": "783344847930606584632323/5334774881033346880000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      -1
    ],
    "weights": [
      "1",
      "89600000/76295547",
      "4014080000000000/5821010492029209"
    ]
  },
  {
    "m": 8,
    "mu": "31/5",
    "value_without_exp": "1683198373101599761/10969080327903750",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "1050000/923521",
      "1102500000000/852891037441"
    ]
  },
  {
    "m": 8,
    "mu": "25/4",
    "value_without_exp": "5009185791015625/31061403465216",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "86016/78125",
      "7398752256/6103515625"
    ]
  },
  {
    "m": 8,
    "mu": "63/10",
    "value_without_exp": "6105975386978972547/36056486397620000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "800000/750141",
      "640000000000/562711519881"
    ]
  },
  {
    "m": 8,
    "mu": "127/20",
    "value_without_exp": "35796452480206639484766721/201461331592146125760000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      4,
      0
    ],
    "weights": [
      "1",
      "268800000/260144641",
      "72253440000000000/67675234241018881"
    ]
  },
  {
    "m": 8,
    "mu": "32/5",
    "value_without_exp": "173526196405927936/927579394734375",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "118125/65536",
      "7751953125/4294967296"
    ]
  },
  {
    "m": 8,
    "mu": "129/20",
    "value_without_exp": "26542621739665173009979323/134608924746421792000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "17920000/10256403",
      "1605632000000000/946744222485681"
    ]
  },
  {
    "m": 8,
    "mu": "13/2",
    "value_without_exp": "697558258640893/3358260542400",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "48384/28561",
      "1300561920/815730721"
    ]
  },
  {
    "m": 8,
    "mu": "131/20",
    "value_without_exp": "7542361151806048538457911891/34490614775582039136000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "483840000/294499921",
      "130056192000000000/86730203469006241"
    ]
  },
  {
    "m": 8,
    "mu": "33/5",
    "value_without_exp": "499971856812081291/2172954980031250",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "70000/43923",
      "24500000000/17363069361"
    ]
  },
  {
    "m": 8,
    "mu": "133/20",
    "value_without_exp": "179828520912919719757228837/743229919446778464000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "69120000/44700103",
      "2654208000000000/1998099208210609"
    ]
  },
  {
    "m": 8,
    "mu": "67/10",
    "value_without_exp": "1162216495076042620685587/4570408729789923000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "30240000/20151121",
      "508032000000000/406067677556641"
    ]
  },
  {
    "m": 8,
    "mu": "27/4",
    "value_without_exp": "34672336521851529/129805937715200",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "28672/19683",
      "4110417920/3486784401"
    ]
  },
  {
    "m": 8,
    "mu": "34/5",
    "value_without_exp": "323275518070119992/1152826344890625",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "118125/83521",
      "7751953125/6975757441"
    ]
  },
  {
    "m": 8,
    "mu": "137/20",
    "value_without_exp": "11993534345340515218827310697/40761507132856350816000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "483840000/352275361",
      "130056192000000000/124097929967680321"
    ]
  },
  {
    "m": 8,
    "mu": "69/10",
    "value_without_exp": "6503950233776706499863/21077581647761000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "1120000/839523",
      "6272000000000/6343189807761"
    ]
  },
  {
    "m": 8,
    "mu": "139/20",
    "value_without_exp": "13973388630553286103225657019/43202672149355873376000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "483840000/373301041",
      "130056192000000000/139353667211683681"
    ]
  },
  {
    "m": 8,
    "mu": "7",
    "value_without_exp": "3756179623/11085150",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "432/343",
      "103680/117649"
    ]
  },
  {
    "m": 8,
    "mu": "141/20",
    "value_without_exp": "66935922005608540274442447/188650594388564512000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "17920000/14639043",
      "1605632000000000/1928714219602641"
    ]
  },
  {
    "m": 8,
    "mu": "71/10",
    "value_without_exp": "2141466813829088222531111/5766704294057283000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "30240000/25411681",
      "508032000000000/645753531245761"
    ]
  },
  {
    "m": 8,
    "mu": "143/20",
    "value_without_exp": "18916454002716701514249566543/48694908055557427296000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "483840000/418161601",
      "130056192000000000/174859124550883201"
    ]
  },
  {
    "m": 8,
    "mu": "36/5",
    "value_without_exp": "2442444471023616/6013156578125",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      0
    ],
    "weights": [
      "1",
      "4375/3888",
      "95703125/136048896"
    ]
  },
  {
    "m": 8,
    "mu": "29/4",
    "value_without_exp": "4298249745460346665/10119676036061184",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "774144/707281",
      "599298932736/500246412961"
    ]
  },
  {
    "m": 8,
    "mu": "73/10",
    "value_without_exp": "3452126289451810575061033/7739041499202243000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "30240000/28398241",
      "914457600000000/806460091894081"
    ]
  },
  {
    "m": 8,
    "mu": "147/20",
    "value_without_exp": "284377507817594646658329/607437372660512000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      5,
      1
    ],
    "weights": [
      "1",
      "2560000/2470629",
      "6553600000000/6104007655641"
    ]
  },
  {
    "m": 8,
    "mu": "37/5",
    "value_without_exp": "21293445706629784799689/43226962323527812500",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "3150000/1874161",
      "5953500000000/3512479453921"
    ]
  },
  {
    "m": 8,
    "mu": "149/20",
    "value_without_exp": "560096845889564836765732890491/1079283235774808344320000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "806400000/492884401",
      "390168576000000000/242935032749128801"
    ]
  },
  {
    "m": 8,
    "mu": "15/2",
    "value_without_exp": "110394140625/202022144",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "1792/1125",
      "3211264/2109375"
    ]
  },
  {
    "m": 8,
    "mu": "151/20",
    "value_without_exp": "7153225410100674097832804799601/12437975379151079435520000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "806400000/519885601",
      "390168576000000000/270281038127131201"
    ]
  },
  {
    "m": 8,
    "mu": "38/5",
    "value_without_exp": "28031100692583895936/46333384657734375",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "196875/130321",
      "23255859375/16983563041"
    ]
  },
  {
    "m": 8,
    "mu": "153/20",
    "value_without_exp": "291857230507027602979871199/458816249324389120000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "89600000/60886809",
      "1605632000000000/1235734503400827"
    ]
  },
  {
    "m": 8,
    "mu": "77/10",
    "value_without_exp": "11128445368592173733398441/16646493886338420000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "7200000/5021863",
      "31104000000000/25219107990769"
    ]
  },
  {
    "m": 8,
    "mu": "31/4",
    "value_without_exp": "1575666929538815945281/2243754143200788480",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "1290240/923521",
      "998831554560/852891037441"
    ]
  },
  {
    "m": 8,
    "mu": "39/5",
    "value_without_exp": "17630168872260845043/23910556083437500",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "350000/257049",
      "24500000000/22024729467"
    ]
  },
  {
    "m": 8,
    "mu": "157/20",
    "value_without_exp": "11136611373756212809216996725049/14391484414384739339520000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "806400000/607573201",
      "390168576000000000/369145194573386401"
    ]
  },
  {
    "m": 8,
    "mu": "79/10",
    "value_without_exp": "731221346600116187909573281/900772000615180980000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "50400000/38950081",
      "1524096000000000/1517108809906561"
    ]
  },
  {
    "m": 8,
    "mu": "159/20",
    "value_without_exp": "5891746184382552676757426403/6921734315400636160000000",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "89600000/71014329",
      "1605632000000000/1681011641106747"
    ]
  },
  {
    "m": 8,
    "mu": "8",
    "value_without_exp": "750780416/841545",
    "J": [
      0,
      4,
      8
    ],
    "fibers": [
      6,
      1
    ],
    "weights": [
      "1",
      "315/256",
      "59535/65536"
    ]
  }
]

==> anc/grid/reconstruct_grid_paths.py <==
"""Independent exact primal witness reconstruction from dual knots.

This does not assume sufficiency of knot identities: every resulting path is
checked directly for all tie maximality conditions and equality of its rational
objective to the saved dual bound.
"""
from pathlib import Path
from fractions import Fraction as F
from math import factorial
import json
import sys

source=Path(sys.argv[1]) if len(sys.argv)>1 else Path(__file__).parent/'exact_grid_repaired.json'
records=json.loads(source.read_text())
out=[]
for rec in records:
    m=rec['m'];mu=F(rec['mu']);V=F(rec['target_without_exp']);K=rec['K']
    R=max(K+4,5);a={int(k):F(v) for k,v in rec['a_prefix'].items()}
    for r in range(K,R):a[r]=F(r+1)+F(rec.get('tail_c',0))
    qs={k:mu**k/factorial(k) for k in range(R+m+1)}
    def q(k):return qs.get(k,F(0))
    active=[j for j,b in enumerate(rec['budgets']) if F(b)==V]
    def z(r):return a[r-1]-r
    def valid(J,rs):
        weights=[F(1)]
        for i,r in enumerate(rs):weights.append(weights[-1]*q(r+J[i])/q(r+J[i+1]))
        value=F(0)
        for i,r in enumerate(rs):
            height=weights[i]*q(r+J[i])
            assert height>0 and height==weights[i+1]*q(r+J[i+1])
            if any(w*q(r+j)>height for j,w in zip(J,weights)):return None
            value+=(J[i+1]-J[i])*height
        if value/sum(weights)!=V:return None
        return weights
    def recurse(J,rs):
        prev=rs[-1];j=J[-1]
        if V==-(z(prev)-j)*q(prev+j):
            ww=valid(J,rs)
            if ww is not None:return J,rs,ww
        if not any(jn>j for jn in active):return None
        for rn in range(-j,prev):
            if V!=(z(rn)-j)*q(rn+j)-(z(prev)-j)*q(prev+j):continue
            for jn in active:
                if jn<=j:continue
                if q(rn+jn)==0:continue
                if not j<=z(rn)<=jn:continue
                result=recurse(J+[jn],rs+[rn])
                if result:return result
        return None
    result=None
    for r in range(0,R):
        if V!=z(r)*q(r):continue
        for jn in active:
            if jn<=0 or not 0<=z(r)<=jn:continue
            result=recurse([0,jn],[r])
            if result:break
        if result:break
    assert result is not None,(m,str(mu),'no matching exact primal path reconstructed')
    J,rs,weights=result
    out.append({'m':m,'mu':str(mu),'value_without_exp':str(V),'J':J,'fibers':rs,'weights':list(map(str,weights))})
print(json.dumps({'exact_path_witnesses_reconstructed':len(out),'tie_maximality_checked':True,'objective_equality_checked':True}))
(Path(__file__).parent/'independent_grid_path_witnesses.json').write_text(json.dumps(out,indent=2))


==> anc/grid/root_audit_certificates.py <==
"""Second replay of persisted certificates using the shared exact verifier."""
from fractions import Fraction as Q
from pathlib import Path
import sys, json
sys.path.insert(0,str(Path(__file__).resolve().parent))
from exact_chain_certificates import verify

source=Path(__file__).resolve().parent/'exact_grid_repaired.json'
data=json.loads(source.read_text())
expected_keys={(m,Q(i,20)) for m in range(2,9) for i in range(1,161)}
grid_keys=[(d['m'],Q(d['mu'])) for d in data]
if len(grid_keys)!=1120 or len(set(grid_keys))!=1120 or set(grid_keys)!=expected_keys:
    raise SystemExit('Incomplete or invalid grid: require exactly all 1120 distinct expected points')
out=[]; skipped=[]
for z in data:
    if not z['status'].startswith('exact_'):
        skipped.append({'m':z['m'],'mu':z['mu'],'status':z['status']});continue
    m=z['m'];mu=Q(z['mu']);K=z['K'];V=Q(z['target_without_exp'])
    prefix={int(r):Q(v) for r,v in z['a_prefix'].items()}
    tail_c=Q(z.get('tail_c',0))
    for R in (max(K+2,z['R_verification']),max(K+2,z['R_verification'])+5):
        a={r:prefix.get(r,Q(r+1)+tail_c) for r in range(-m,R)}
        assert all(r in prefix for r in range(-m,K))
        assert K>=mu or K==0 and mu<=1
        verify(m,mu,R,a,V)
    out.append({'m':m,'mu':str(mu)})
if skipped or len(out) != 1120:
    raise SystemExit('Grid verification failed: skipped or uncertified points')
result={'exact_replayed':len(out),'two_cutoffs_per_point':True,'skipped':skipped,
        'arithmetic':'Fraction; no tolerance','source':source.name}
(source.parent/'root_replay.json').write_text(json.dumps(result,indent=2))
print(json.dumps(result,indent=2))


==> anc/grid/verify_grid_paths.py <==
"""Direct exact check of the saved primal paths, without a dual verifier.

Usage: python3 anc/grid/verify_grid_paths.py [GRID_JSON [WITNESS_JSON]]
Together with the separate dual certificate check, this establishes equality
at the 1,120 saved parameter points; it makes no continuum claim.
"""
from fractions import Fraction as Q
import json
from math import factorial
from pathlib import Path
import sys


class VerificationError(Exception):
    pass


def require(condition, message):
    if not condition:
        raise VerificationError(message)


def integer(value, label):
    require(type(value) is int, label + ' must be an integer')
    return value


def rational(value, label):
    require(type(value) in (str, int), label + ' must be an exact rational')
    try:
        return Q(value)
    except (ValueError, ZeroDivisionError) as error:
        raise VerificationError(label + ': ' + str(error)) from error


def index_records(records, label):
    require(isinstance(records, list), label + ' must be a JSON list')
    out = {}
    for rec in records:
        require(isinstance(rec, dict), label + ' record must be an object')
        key = (integer(rec.get('m'), label + ' m'), rational(rec.get('mu'), label + ' mu'))
        require(key not in out, label + ' contains a duplicate key')
        out[key] = rec
    expected = {(m, Q(i, 20)) for m in range(2, 9) for i in range(1, 161)}
    require(len(out) == 1120, label + ' must contain exactly 1120 distinct records')
    require(set(out) == expected, label + ' has missing or unexpected grid keys')
    return out


def verify(records, witnesses):
    grid = index_records(records, 'grid')
    paths = index_records(witnesses, 'witnesses')
    ties = comparisons = 0
    for key in sorted(grid):
        m, mu = key
        label = 'm=' + str(m) + ', mu=' + str(mu) + ': '
        rec, path = grid[key], paths[key]
        target = rational(rec.get('target_without_exp'), label + 'target')
        value = rational(path.get('value_without_exp'), label + 'saved value')
        J, rs, ws = path.get('J'), path.get('fibers'), path.get('weights')
        require(isinstance(J, list) and len(J) >= 2, label + 'invalid path compositions')
        require(isinstance(rs, list) and isinstance(ws, list), label + 'invalid fibers or weights')
        require(len(rs) == len(J) - 1 and len(ws) == len(J), label + 'inconsistent path lengths')
        J = [integer(j, label + 'composition') for j in J]
        rs = [integer(r, label + 'fiber') for r in rs]
        ws = [rational(w, label + 'weight') for w in ws]
        require(all(0 <= j <= m for j in J), label + 'composition outside [0,m]')
        require(all(a < b for a, b in zip(J, J[1:])), label + 'compositions must increase strictly')
        require(all(a > b for a, b in zip(rs, rs[1:])), label + 'fibers must decrease strictly')
        require(all(w > 0 for w in ws), label + 'weights must be positive')

        def q(k):
            return Q(0) if k < 0 else mu ** k / factorial(k)

        numerator = Q(0)
        for i, r in enumerate(rs):
            require(r + J[i] >= 0 and r + J[i + 1] >= 0, label + 'negative tie Poisson index')
            height = ws[i] * q(r + J[i])
            require(height > 0 and height == ws[i + 1] * q(r + J[i + 1]), label + 'invalid adjacent tie')
            for j, w in zip(J, ws):
                require(w * q(r + j) <= height, label + 'tie is not maximal')
                comparisons += 1
            numerator += (J[i + 1] - J[i]) * height
            ties += 1
        objective = numerator / sum(ws)
        require(objective == target, label + 'objective differs from the grid target')
        require(objective == value, label + 'objective differs from saved path value')
    return {'exact_path_witnesses_verified': len(paths), 'grid_keys_exact': True,
            'tie_maximality_checked': True, 'objective_equality_checked': True,
            'ties_checked': ties, 'active_coordinate_comparisons': comparisons}


def main():
    require(len(sys.argv) <= 3, 'usage: verify_grid_paths.py [GRID_JSON [WITNESS_JSON]]')
    here = Path(__file__).resolve().parent
    grid = Path(sys.argv[1]) if len(sys.argv) > 1 else here / 'exact_grid_repaired.json'
    witnesses = Path(sys.argv[2]) if len(sys.argv) > 2 else here / 'independent_grid_path_witnesses.json'
    print(json.dumps(verify(json.loads(grid.read_text()), json.loads(witnesses.read_text())), sort_keys=True))


if __name__ == '__main__':
    try:
        main()
    except (VerificationError, OSError, ValueError, KeyError, TypeError) as error:
        print('FAIL: ' + str(error), file=sys.stderr)
        sys.exit(1)


==> anc/grid/verify_saved_grid.py <==
from pathlib import Path
from exact_chain_certificates import verify
from fractions import Fraction as Q
from math import ceil
import json
z=json.loads(Path(__file__).with_name('exact_grid_repaired.json').read_text());n=0;failed=[]
expected_keys={(m,Q(i,20)) for m in range(2,9) for i in range(1,161)}
grid_keys=[(d['m'],Q(d['mu'])) for d in z]
if len(grid_keys)!=1120 or len(set(grid_keys))!=1120 or set(grid_keys)!=expected_keys:
    raise SystemExit('Incomplete or invalid grid: require exactly all 1120 distinct expected points')
for d in z:
 if not d['status'].startswith('exact'):failed.append((d['m'],d['mu']));continue
 m=d['m'];mu=Q(d['mu']);V=Q(d['target_without_exp']);K=d['K'];R=max(K+2,3)
 a={int(k):Q(v) for k,v in d['a_prefix'].items()}
 tail_c=d.get('tail_c',0)
 a.update({r:Q(r+1+tail_c) for r in range(K,R)})
 assert set(a)==set(range(-m,R)),(m,str(mu),sorted(a),R)
 b=verify(m,mu,R,a,V);assert list(map(str,b))==d['budgets']
 assert K>=ceil(mu) or d['status']=='exact_analytic_small_mu_all_R'
 n+=1
if failed or n != 1120:
    raise SystemExit('Grid verification failed: skipped or uncertified points')
print(json.dumps({'exact_saved_certificates_verified':n,'uncertified_by_fixed_tail_construction':failed,'rational_type_asserted':True,'finite_rows':'all conditions(i),(ii±),(iii) checked','infinite_extension':'a_r=r+1+c tail has v_rj=(c-j)*q_(r+j+1), constant sign with nonincreasing magnitude for r>=K>=ceil(mu); total tail downward variation tozero is independentR; analytic_small_mu already uniform'},indent=2))


==> anc/m3_high/PROOF.md <==
# Exact four-composition dual certificate on 12/5 <= mu <= 5

Status: exact computer-assisted proof for the full infinite program, subject to the independently checked reduction from chain rates to dual constraints (derived below). No floating-point LP value enters this verification. Executable checker uses Python standard-library integers and `fractions.Fraction` only, with local helper modules `anc/m3_low/poly.py` and `anc/m3_low/rational_functions.py`. Paths in the checker are resolved relative to its own file, so it can run from any working directory.

Run:

    python anc/m3_high/verify_clipped.py

The checked output is `verification.json`; all assertions pass. A run from `/tmp` also passes.

## Explicit certificate

Write p_k=mu^k/k! for k>=0, p_k=0 for k<0, so pi_k=exp(-mu)p_k. For r=1,2,3 put

    V = E_r = 3 mu^(r+3) / [r! (mu^3+(r+1)(r+2)(r+3))],
    T = 2V/3,
    d_k = max(0,1-T/p_k)  (k>=0),   d_k=0 (k<0),
    a_u = max(0,u+5/2+(3/2)(d_(u+4)-d_(u+1))).

The checker proves that a_-3=0 and that the expression inside this last maximum is nonnegative for every u>=-2. Define K=r+5. It proves T>=p_K and mu<K; hence p_k decreases for k>=K and all d_k=0 for k>=K. Consequently a_u=u+5/2 for u>=K-1.

The three exact domains are:

- r=1: 12/5 <= mu <= theta_1;
- r=2: theta_1 <= mu <= theta_2;
- r=3: theta_2 <= mu <= 5.

Here theta_r is the root, specified by its stored rational isolating interval, of

    X^4-(r+1)X^3+(r+1)(r+2)(r+3)X
        -(r+1)(r+2)(r+3)(r+4).

The checker isolates the roots with exact Sturm arithmetic and stores their rational isolating intervals. E_r and E_(r+1) agree at theta_r because their cross-multiplied difference has precisely that quartic factor. A separate proof that E_r globally maximizes pair atoms is unnecessary: each E_r is an attainable pair value, and the certificate gives the matching upper bound.

## Reduction to finite variation inequalities

For a truncation {-3,...,R}, R>=K, set

    nu_u^+ = -u,                 lambda^+_(u,u-1) = mu,
    lambda^-_(u,u+1) = a_u,     nu_u^- = u-mu-a_(u-1)  (u<R),
    nu_R^- = R-a_(R-1).

Only existing cross-layer edges are used. Set a_-4=0. The plus recurrence makes every plus coordinate residual zero; at the bottom its potentially missing predecessor has zero Poisson mass. The displayed nu values make every face-level balance (i) zero, including the finite top correction.

For u<R the minus coordinate residual is

    (a_(u-1)-u-j) pi_(u+j) - (a_u-u-j-1) pi_(u+j+1)
      = v_(u-1,j)-v_(u,j),
    v_(u,j)=(a_u-u-j-1) pi_(u+j+1).

At u=-4 put v=0. At the top the residual is v_(R-1,j). Thus choose

    beta^-_(u,j) = max(0,v_(u-1,j)-v_(u,j))  (u<R),
    beta^-_(R,j) = max(0,v_(R-1,j)),         beta^+ = 0.

All (ii) inequalities then hold exactly, with nonnegative multipliers. The budget condition (iii) is the sole remaining test.

For u>=K-1,

    v_(u,j)=(3/2-j) pi_(u+j+1).

Since mu<K and the Poisson index is at least K, the positive tails for j=0,1 decrease to zero; their total downward variation is v_(K-1,j). The negative tails for j=2,3 increase to zero; they incur no positive drops and no positive terminal charge. It follows, for every R>=K, that the exact coordinate budget divided by exp(-mu) equals

    B_j = sum_(u=-3)^(K-1) max(0, vtilde_(u-1,j)-vtilde_(u,j))
          + (3/2-j) p_(K+j)  for j=0,1,
    B_j = sum_(u=-3)^(K-1) max(0, vtilde_(u-1,j)-vtilde_(u,j))
                              for j=2,3,

where vtilde=(a_u-u-j-1)p_(u+j+1). These finite expressions are exactly those tested against V by the executable checker. No small tail is discarded.

## Exhaustive exact sign verification

For each of the three domains, the checker first partitions at all real roots of p_k-T, k=0,...,K-1. It then substitutes the exact rational branch for each d_k and partitions again at all roots of every finite drop vtilde_(u-1,j)-vtilde_(u,j). All roots are isolated by exact Sturm variation counts. The complete real-root routine first removes repeated factors by the exact polynomial gcd with the derivative; any rational subdivision root is recorded and divided out before isolation resumes. There are no approximate root tests.

This gives six mass-branch cells and twenty final cells. On every closed cell, the checker proves all clipping-branch signs, rate signs, drop signs and all four budget slacks V-B_j nonnegative.

A rational sign check first proves the denominator positive. Exact gcds remove any numerator factor vanishing at an algebraic endpoint; Sturm counts verify that such a gcd has no root in the rational interior between the endpoint isolations, and its sign is evaluated at an exact rational sample there. The remaining numerator is checked on the enlarged rational interval containing the true algebraic cell.

For a polynomial q of degree d and rational a<b, the substitution

    X=(a+bt)/(1+t), t>=0,

gives (1+t)^d q((a+bt)/(1+t)). After multiplication by positive rational-denominator powers, its coefficients are integers. Every coefficient in every final check is nonnegative. This proves q>=0 throughout the enlarged interval. All 1,512 nonzero numerator/denominator polynomial checks passed without subdivision. There were 973 rational-function checks, including 217 identities, and 49 endpoint-factor removals. Continuity handles cell boundaries where clipping branches meet.

Weak duality for every R>=K, followed by the manuscript's truncation limit, gives

    V_3(mu) <= exp(-mu) E_r(mu).

The outer pair in layer r attains the right-hand side. Thus equality holds on each displayed domain.

## Scope and audit notes

This proof concerns m=3 and 12/5<=mu<=5 only. Combined with separately verified m3 certificates below 12/5 and the separate analytic clipped-certificate theorem for mu>=5, it closes all positive mu. Those other domains are not checked by this particular script.

Potential hidden failure modes were explicitly checked: the original LP uses boxes, not simplices for tests; the certificate reduction bounds that full LP; all clipping and positive-part branches are partitioned and verified; no floating sample decides a proof sign; algebraic endpoint factors are removed only with exact gcd/root checks; all infinite tails are summed exactly rather than cut off; the top row is corrected before taking truncations.


==> anc/m3_high/verification.json <==
{
  "scope": "m3 outer-pair clipped dual,12/5<=mu<=5",
  "status": "verified",
  "phases": [
    {
      "r": 1,
      "left": {
        "lo": "12/5",
        "hi": "12/5",
        "p": [
          -12,
          5
        ],
        "label": "12/5"
      },
      "right": {
        "lo": "912166904974571/281474976710656",
        "hi": "1824333809949145/562949953421312",
        "p": [
          -120,
          24,
          0,
          -2,
          1
        ],
        "label": "theta1"
      },
      "mass_cells": 2,
      "cells": [
        {
          "left": {
            "lo": "12/5",
            "hi": "12/5",
            "p": [
              -12,
              5
            ],
            "label": "12/5"
          },
          "right": {
            "lo": "47000814229787/17592186044416",
            "hi": "1504026055353187/562949953421312",
            "p": [
              0,
              -96,
              24,
              0,
              -1,
              1
            ],
            "label": "root:[0, -96, 24, 0, -1, 1]"
          },
          "d_positive": [
            1,
            2,
            3
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                3,
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                0,
                1,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -1,
                0
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "47000814229787/17592186044416",
            "hi": "1504026055353187/562949953421312",
            "p": [
              0,
              -96,
              24,
              0,
              -1,
              1
            ],
            "label": "root:[0, -96, 24, 0, -1, 1]"
          },
          "right": {
            "lo": "189615105119975/70368744177664",
            "hi": "1516920840959803/562949953421312",
            "p": [
              0,
              24,
              0,
              -6,
              1
            ],
            "label": "root:[0, 24, 0, -6, 1]"
          },
          "d_positive": [
            1,
            2,
            3
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                3,
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                0,
                1,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -1,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "189615105119975/70368744177664",
            "hi": "1516920840959803/562949953421312",
            "p": [
              0,
              24,
              0,
              -6,
              1
            ],
            "label": "root:[0, 24, 0, -6, 1]"
          },
          "right": {
            "lo": "1623828656852923/562949953421312",
            "hi": "811914328426463/281474976710656",
            "p": [
              0,
              -24,
              0,
              0,
              1
            ],
            "label": "root:[0, -24, 0, 0, 1]"
          },
          "d_positive": [
            1,
            2,
            3
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                3,
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                0,
                1,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1623828656852923/562949953421312",
            "hi": "811914328426463/281474976710656",
            "p": [
              0,
              -24,
              0,
              0,
              1
            ],
            "label": "root:[0, -24, 0, 0, 1]"
          },
          "right": {
            "lo": "1660126030460821/562949953421312",
            "hi": "207515753807603/70368744177664",
            "p": [
              0,
              -96,
              24,
              6,
              -4,
              1
            ],
            "label": "root:[0, -96, 24, 6, -4, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                0,
                1,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1660126030460821/562949953421312",
            "hi": "207515753807603/70368744177664",
            "p": [
              0,
              -96,
              24,
              6,
              -4,
              1
            ],
            "label": "root:[0, -96, 24, 6, -4, 1]"
          },
          "right": {
            "lo": "1716189886698895/562949953421312",
            "hi": "858094943349449/281474976710656",
            "p": [
              0,
              -48,
              6,
              0,
              -2,
              1
            ],
            "label": "root:[0, -48, 6, 0, -2, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                0,
                1,
                2,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1716189886698895/562949953421312",
            "hi": "858094943349449/281474976710656",
            "p": [
              0,
              -48,
              6,
              0,
              -2,
              1
            ],
            "label": "root:[0, -48, 6, 0, -2, 1]"
          },
          "right": {
            "lo": "107947263000481/35184372088832",
            "hi": "1727156208007699/562949953421312",
            "p": [
              0,
              -48,
              24,
              -6,
              -2,
              1
            ],
            "label": "root:[0, -48, 24, -6, -2, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "107947263000481/35184372088832",
            "hi": "1727156208007699/562949953421312",
            "p": [
              0,
              -48,
              24,
              -6,
              -2,
              1
            ],
            "label": "root:[0, -48, 24, -6, -2, 1]"
          },
          "right": {
            "lo": "1802649766615567/562949953421312",
            "hi": "901324883307785/281474976710656",
            "p": [
              0,
              -576,
              24,
              0,
              12,
              1
            ],
            "label": "root:[0, -576, 24, 0, 12, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                4,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1802649766615567/562949953421312",
            "hi": "901324883307785/281474976710656",
            "p": [
              0,
              -576,
              24,
              0,
              12,
              1
            ],
            "label": "root:[0, -576, 24, 0, 12, 1]"
          },
          "right": {
            "lo": "912166904974571/281474976710656",
            "hi": "1824333809949145/562949953421312",
            "p": [
              -120,
              24,
              0,
              -2,
              1
            ],
            "label": "theta1"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                5
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        }
      ]
    },
    {
      "r": 2,
      "left": {
        "lo": "912166904974571/281474976710656",
        "hi": "1824333809949145/562949953421312",
        "p": [
          -120,
          24,
          0,
          -2,
          1
        ],
        "label": "theta1"
      },
      "right": {
        "lo": "2417061346270657/562949953421312",
        "hi": "604265336567665/140737488355328",
        "p": [
          -360,
          60,
          0,
          -3,
          1
        ],
        "label": "theta2"
      },
      "mass_cells": 2,
      "cells": [
        {
          "left": {
            "lo": "912166904974571/281474976710656",
            "hi": "1824333809949145/562949953421312",
            "p": [
              -120,
              24,
              0,
              -2,
              1
            ],
            "label": "theta1"
          },
          "right": {
            "lo": "1028615717367143/281474976710656",
            "hi": "2057231434734289/562949953421312",
            "p": [
              0,
              -300,
              60,
              0,
              -2,
              1
            ],
            "label": "root:[0, -300, 60, 0, -2, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                5,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1028615717367143/281474976710656",
            "hi": "2057231434734289/562949953421312",
            "p": [
              0,
              -300,
              60,
              0,
              -2,
              1
            ],
            "label": "root:[0, -300, 60, 0, -2, 1]"
          },
          "right": {
            "lo": "271554948107183/70368744177664",
            "hi": "2172439584857467/562949953421312",
            "p": [
              0,
              -300,
              60,
              9,
              -5,
              1
            ],
            "label": "root:[0, -300, 60, 9, -5, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                5,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "271554948107183/70368744177664",
            "hi": "2172439584857467/562949953421312",
            "p": [
              0,
              -300,
              60,
              9,
              -5,
              1
            ],
            "label": "root:[0, -300, 60, 9, -5, 1]"
          },
          "right": {
            "lo": "2203874556246613/562949953421312",
            "hi": "275484319530827/70368744177664",
            "p": [
              0,
              -60,
              0,
              0,
              1
            ],
            "label": "root:[0, -60, 0, 0, 1]"
          },
          "d_positive": [
            2,
            3,
            4
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                4,
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                3,
                5,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "2203874556246613/562949953421312",
            "hi": "275484319530827/70368744177664",
            "p": [
              0,
              -60,
              0,
              0,
              1
            ],
            "label": "root:[0, -60, 0, 0, 1]"
          },
          "right": {
            "lo": "1164844107618467/281474976710656",
            "hi": "2329688215236937/562949953421312",
            "p": [
              0,
              -180,
              24,
              0,
              -3,
              1
            ],
            "label": "root:[0, -180, 24, 0, -3, 1]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                1,
                2,
                3,
                5,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1164844107618467/281474976710656",
            "hi": "2329688215236937/562949953421312",
            "p": [
              0,
              -180,
              24,
              0,
              -3,
              1
            ],
            "label": "root:[0, -180, 24, 0, -3, 1]"
          },
          "right": {
            "lo": "1177201617524879/281474976710656",
            "hi": "2354403235049761/562949953421312",
            "p": [
              0,
              -180,
              60,
              -9,
              -3,
              1
            ],
            "label": "root:[0, -180, 60, -9, -3, 1]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                5,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                0,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "1177201617524879/281474976710656",
            "hi": "2354403235049761/562949953421312",
            "p": [
              0,
              -180,
              60,
              -9,
              -3,
              1
            ],
            "label": "root:[0, -180, 60, -9, -3, 1]"
          },
          "right": {
            "lo": "75140263569299/17592186044416",
            "hi": "2404488434217571/562949953421312",
            "p": [
              0,
              -1680,
              60,
              0,
              14,
              1
            ],
            "label": "root:[0, -1680, 60, 0, 14, 1]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                5,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "75140263569299/17592186044416",
            "hi": "2404488434217571/562949953421312",
            "p": [
              0,
              -1680,
              60,
              0,
              14,
              1
            ],
            "label": "root:[0, -1680, 60, 0, 14, 1]"
          },
          "right": {
            "lo": "2417061346270657/562949953421312",
            "hi": "604265336567665/140737488355328",
            "p": [
              -360,
              60,
              0,
              -3,
              1
            ],
            "label": "theta2"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                6
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        }
      ]
    },
    {
      "r": 3,
      "left": {
        "lo": "2417061346270657/562949953421312",
        "hi": "604265336567665/140737488355328",
        "p": [
          -360,
          60,
          0,
          -3,
          1
        ],
        "label": "theta2"
      },
      "right": {
        "lo": "5",
        "hi": "5",
        "p": [
          -5,
          1
        ],
        "label": "5"
      },
      "mass_cells": 2,
      "cells": [
        {
          "left": {
            "lo": "2417061346270657/562949953421312",
            "hi": "604265336567665/140737488355328",
            "p": [
              -360,
              60,
              0,
              -3,
              1
            ],
            "label": "theta2"
          },
          "right": {
            "lo": "307291577052389/70368744177664",
            "hi": "2458332616419115/562949953421312",
            "p": [
              0,
              -120,
              -120,
              0,
              -1,
              2
            ],
            "label": "root:[0, -120, -120, 0, -1, 2]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6,
                7
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                6,
                7
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "307291577052389/70368744177664",
            "hi": "2458332616419115/562949953421312",
            "p": [
              0,
              -120,
              -120,
              0,
              -1,
              2
            ],
            "label": "root:[0, -120, -120, 0, -1, 2]"
          },
          "right": {
            "lo": "2610995874606445/562949953421312",
            "hi": "163187242162903/35184372088832",
            "p": [
              0,
              -720,
              120,
              0,
              -3,
              1
            ],
            "label": "root:[0, -720, 120, 0, -3, 1]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6,
                7
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                6,
                7
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                1,
                2
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "2610995874606445/562949953421312",
            "hi": "163187242162903/35184372088832",
            "p": [
              0,
              -720,
              120,
              0,
              -3,
              1
            ],
            "label": "root:[0, -720, 120, 0, -3, 1]"
          },
          "right": {
            "lo": "675663281607403/140737488355328",
            "hi": "2702653126429615/562949953421312",
            "p": [
              0,
              -720,
              120,
              12,
              -6,
              1
            ],
            "label": "root:[0, -720, 120, 12, -6, 1]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6,
                7
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                6,
                7
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                1,
                2,
                3
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "675663281607403/140737488355328",
            "hi": "2702653126429615/562949953421312",
            "p": [
              0,
              -720,
              120,
              12,
              -6,
              1
            ],
            "label": "root:[0, -720, 120, 12, -6, 1]"
          },
          "right": {
            "lo": "2776707944742829/562949953421312",
            "hi": "173544246546427/35184372088832",
            "p": [
              0,
              -120,
              0,
              0,
              1
            ],
            "label": "root:[0, -120, 0, 0, 1]"
          },
          "d_positive": [
            3,
            4,
            5
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                5,
                6,
                7
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                4,
                6,
                7
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                1,
                2,
                3
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1
              ],
              "slack_identically_zero": true
            }
          ]
        },
        {
          "left": {
            "lo": "2776707944742829/562949953421312",
            "hi": "173544246546427/35184372088832",
            "p": [
              0,
              -120,
              0,
              0,
              1
            ],
            "label": "root:[0, -120, 0, 0, 1]"
          },
          "right": {
            "lo": "5",
            "hi": "5",
            "p": [
              -5,
              1
            ],
            "label": "5"
          },
          "d_positive": [
            4,
            5,
            6
          ],
          "budgets": [
            {
              "j": 0,
              "positive_drop_layers": [
                6,
                7
              ],
              "slack_identically_zero": true
            },
            {
              "j": 1,
              "positive_drop_layers": [
                2,
                3,
                4,
                6,
                7
              ],
              "slack_identically_zero": false
            },
            {
              "j": 2,
              "positive_drop_layers": [
                -2,
                -1,
                1,
                2,
                3
              ],
              "slack_identically_zero": false
            },
            {
              "j": 3,
              "positive_drop_layers": [
                -3,
                -2,
                -1,
                0
              ],
              "slack_identically_zero": true
            }
          ]
        }
      ]
    }
  ],
  "stats": {
    "root_polynomials": 131,
    "isolated_roots": 106,
    "cells": 20,
    "mass_cells": 6,
    "checks": 973,
    "identities": 217,
    "endpoint_factors": 49,
    "bernstein_nodes": 1512,
    "maxdepth": 0
  },
  "elapsed_s": 1.3159887790679932
}

==> anc/m3_high/verify_clipped.py <==
"""Exact continuum verifier for clipped m3 outer-pair chain certificates.
No numerical tolerances enter sign proofs. Native rational Sturm real-root
isolation and native exact Mobius (Bernstein) coefficient positivity are used.
The script uses the Python standard library only.
"""
import sys,json,math,time
from fractions import Fraction as F
from functools import lru_cache
from dataclasses import dataclass
from pathlib import Path
BASE=Path(__file__).resolve().parent
ROOT=BASE.parents[1]
sys.path.insert(0,str(ROOT/'anc'/'m3_low'))
from rational_functions import RF,gcdp
from poly import ints,ev,divmodp,roots_count,sturm,variation
x=RF([0,1])
ST={'root_polynomials':0,'isolated_roots':0,'cells':0,'mass_cells':0,'checks':0,'identities':0,'endpoint_factors':0,'bernstein_nodes':0,'maxdepth':0}
@dataclass(frozen=True)
class End:
 lo:F;hi:F;p:tuple;label:str
 def mid(self):return (self.lo+self.hi)/2

def endpoint(z):return {'lo':str(z.lo),'hi':str(z.hi),'p':list(z.p),'label':z.label}

@lru_cache(None)
def realroots(p):
 ST['root_polynomials']+=1
 if len(p)<=1:return ()
 pp=list(map(F,p));der=[F(i)*pp[i] for i in range(1,len(pp))]
 g=gcdp(pp,der);pp,rem=divmodp(pp,g);assert not rem
 pp=ints(pp)
 if pp[-1]<0:pp=[-u for u in pp]
 out=[]
 # Rational endpoint/midpoint roots are removed before restarting isolation.
 def exactroot(root):
  nonlocal pp
  out.append(End(root,root,(-root.numerator,root.denominator),'rational:'+str(root)))
  pp,rem=divmodp(pp,[-root,F(1)]);assert not rem;pp=ints(pp)
 for root in [F(2),F(14)]:
  if ev(pp,root)==0:exactroot(root)
 while len(pp)>1:
  seq=sturm(pp);rational_found=None;roots=[]
  def isolate(a,b,va,vb):
   nonlocal rational_found
   n=va-vb
   if n==0:return
   if n==1 and b-a<F(1,10**14):
    roots.append(End(a,b,tuple(pp),'root:'+str(pp)));return
   mid=(a+b)/2
   if ev(pp,mid)==0:rational_found=mid;return
   vm=variation(seq,mid)
   isolate(a,mid,va,vm)
   if rational_found is None:isolate(mid,b,vm,vb)
  isolate(F(2),F(14),variation(seq,F(2)),variation(seq,F(14)))
  if rational_found is not None:exactroot(rational_found);continue
  out.extend(roots);break
 ST['isolated_roots']+=len(out)
 return tuple(out)

def same(a,b):
 if a.hi<b.lo or b.hi<a.lo:return False
 if a.lo==a.hi and b.lo==b.hi:return a.lo==b.lo
 # Equal irreducible primitive polynomials and overlapping isolations.
 
 g=gcdp(a.p,b.p)
 if len(g)<=1:return False
 lo=max(a.lo,b.lo);hi=min(a.hi,b.hi)
 return ev(g,lo)==0 if lo==hi else roots_count(g,lo,hi)==1

def cell_split(left,right,funcs):
 es=[left,right]
 for ff in funcs:
  if not ff.n:continue
  for e in realroots(tuple(ints(ff.n))):
   if e.hi<left.lo or e.lo>right.hi:continue
   if same(e,left) or same(e,right):continue
   assert e.lo>left.hi and e.hi<right.lo,('unresolved root vs edge',e,left,right)
   if not any(same(e,z) for z in es):es.append(e)
 es.sort(key=lambda z:z.mid())
 for a,b in zip(es,es[1:]):assert a.hi<b.lo,('overlap',a,b)
 return list(zip(es,es[1:]))

@lru_cache(None)
def basis(a,b,d):
 den=math.lcm(a.denominator,b.denominator);A=int(a*den);B=int(b*den);out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=math.comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*math.comb(d-i,k)
  out.append(v)
 return out

def polypos(p,a,b,depth=0):
 p=ints(p);d=len(p)-1
 if d<0:return True
 ST['bernstein_nodes']+=1;ST['maxdepth']=max(ST['maxdepth'],depth)
 bas=basis(a,b,d)
 co=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(co)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0 or depth>=18:return False
 c=(a+b)/2
 return polypos(p,a,c,depth+1) and polypos(p,c,b,depth+1)

def check(f,left,right,name):
 f=RF(f);ST['checks']+=1
 if not f.n:ST['identities']+=1;return
 a=left.lo;b=right.hi;mid=(left.hi+right.lo)/2
 assert f.value(mid)>=0,('negative sample',name,float(mid),str(f))
 assert polypos(f.d,a,b),('denominator',name,endpoint(left),endpoint(right))
 pp=f.n;sgn=1
 for e in [left,right]:
  if len(e.p)<=1:continue
  # Endpoint polynomials need not be irreducible. Extract the exact gcd
  # only when its isolated root is this endpoint, and exclude inner roots.
  while pp:
   g=gcdp(pp,list(e.p))
   if len(g)<=1:break
   matches=(ev(g,e.lo)==0) if e.lo==e.hi else roots_count(g,e.lo,e.hi)==1
   if not matches:break
   assert roots_count(g,left.hi,right.lo)==0,('gcd inner root',name)
   for edge in [left,right]:
    if edge.lo!=edge.hi and roots_count(g,edge.lo,edge.hi):
     gg=gcdp(g,edge.p)
     assert roots_count(g,edge.lo,edge.hi)==1 and len(gg)>1 and roots_count(gg,edge.lo,edge.hi)==1,('gcd root not identical to edge',name)
   qq,rem=divmodp(pp,g);assert not rem
   ss=ev(g,mid);assert ss
   sgn*=1 if ss>0 else -1;pp=qq;ST['endpoint_factors']+=1

 assert polypos([sgn*c for c in pp],a,b),('failed Bernstein',name,endpoint(left),endpoint(right),ints(pp),sgn)

def pi(k):return x**k/math.factorial(k) if k>=0 else RF(0)
def theta(r):
 A=(r+1)*(r+2)*(r+3);p=(-A*(r+4),A,0,-(r+1),1)
 rr=[e for e in realroots(p) if e.lo>0]
 assert len(rr)==1,('theta roots',r,rr)
 return End(rr[0].lo,rr[0].hi,rr[0].p,'theta'+str(r))

def main():
 tt=time.time();records=[]
 lo=F(12,5);up=F(5)
 left=End(lo,lo,(-12,5),'12/5')
 for r in range(1,20):
  th=theta(r)
  right=th if th.lo<up else End(up,up,(-5,1),'5')
  if left.lo>=up:break
  V=3*x**(r+3)/(math.factorial(r)*(x**3+(r+1)*(r+2)*(r+3)))
  T=2*V/3;K=r+5
  assert right.hi<K
  # All masses k>=K are below T: prove first, then mass recurrence decreases.
  check(T-pi(K),left,right,f'r{r}:mass-tail')
  massfunc=[pi(k)-T for k in range(K)]
  mcells=cell_split(left,right,massfunc)
  phase={'r':r,'left':endpoint(left),'right':endpoint(right),'mass_cells':len(mcells),'cells':[]}
  for ml,mr in mcells:
   ST['mass_cells']+=1;mid=(ml.hi+mr.lo)/2
   ds={k:(1-T/pi(k) if (pi(k)-T).value(mid)>0 else RF(0)) for k in range(K)}
   def dd(k):return ds.get(k,RF(0))
   ar={u:(u+F(5,2)+F(3,2)*(dd(u+4)-dd(u+1))) for u in range(-3,K)}
   # The lower endpoint rate is clipped to zero.
   check(-ar[-3],ml,mr,f'r{r}:rawa-3');ar[-3]=RF(0)
   for u in range(-2,K):check(ar[u],ml,mr,f'r{r}:a{u}')
   # Independently certify every mass-clipping branch.
   for k in range(K):check(pi(k)-T if ds[k].n else T-pi(k),ml,mr,f'r{r}:d{k}')
   def vv(u,j):return RF(0) if u==-4 else (ar[u]-u-j-1)*pi(u+j+1)
   deltas={(u,j):vv(u-1,j)-vv(u,j) for u in range(-3,K) for j in range(4)}
   bcells=cell_split(ml,mr,list(deltas.values()))
   for bl,br in bcells:
    ST['cells']+=1;mid=(bl.hi+br.lo)/2;budgets=[]
    for j in range(4):
     terms=[];positive=[]
     for u in range(-3,K):
      f=deltas[u,j];pos=f.value(mid)>0
      check(f if pos else -f,bl,br,f'r{r}:delta{u},{j}')
      if pos:terms.append(f);positive.append(u)
     budget=sum(terms,RF(0))
     if j<2:budget+=vv(K-1,j)
     check(V-budget,bl,br,f'r{r}:budget{j}')
     budgets.append({'j':j,'positive_drop_layers':positive,'slack_identically_zero':not (V-budget).n})
    phase['cells'].append({'left':endpoint(bl),'right':endpoint(br),'d_positive':[k for k in ds if ds[k].n],'budgets':budgets})
  records.append(phase)
  result={'scope':'m3 outer-pair clipped dual,12/5<=mu<=5','status':'in_progress','phases':records,'stats':ST,'elapsed_s':time.time()-tt}
  json.dump(result,open(BASE/'verification.json','w'),indent=2)
  print('VERIFIED r',r,'masscells',len(mcells),'totalcells',len(phase['cells']),'elapsed',time.time()-tt,flush=True)
  left=th
  if right.lo==up:break
 result['status']='verified';json.dump(result,open(BASE/'verification.json','w'),indent=2)
 print('ALL VERIFIED',ST,flush=True)
if __name__=='__main__':main()


==> anc/m3_low/certify_m3.py <==
from m3_paths import candidates,compare_polynomial
from poly import *
from math import comb,factorial
from functools import lru_cache
import json,time

# Rational isolating intervals have denominator T. Exact root counts are checked.
T=10**10
special=[[-2,0,1,1,1],[-2,0,1],[24,-12,6,-2,-3,1],[36,-36,-6,6,-3,2],[-12,0,0,1]]
for r in range(1,6):
 A=(r+1)*(r+2)*(r+3); B=(r+2)*(r+3)*(r+4)
 special.append([-(r+1)*B,A,0,-(r+1),1])
# These proposed intervals are independently verified by exact Sturm arithmetic below.
root_floors=[8717569165,14142135623,17097797257,19423645569,22894284851,
             32406678406,42935634536,53274307991,63513269327,73692158614]
roots=[(k+.5)/T for k in root_floors]
intervals=[]
for p,lo in zip(special,root_floors):
 hi=lo+1;a=F(lo,T);b=F(hi,T)
 assert roots_count(p,a,b)==1 and ev(p,a)*ev(p,b)<0
 intervals.append((a,b))

cs=candidates(3,20)
for J,rs,N,D,t in cs:
 for i,r in enumerate(rs):
  height=t[i]/factorial(r+J[i])
  assert height==t[i+1]/factorial(r+J[i+1])
  assert all((t[k]/factorial(r+j) if r+j>=0 else F(0))<=height for k,j in enumerate(J))
 # Independent direct evaluation at mu=2 of the denominator-cleared rational function.
 mu=F(2)
 direct_num=sum(F(J[i+1]-J[i])*t[i]*mu**r/factorial(r+J[i]) for i,r in enumerate(rs))
 direct_den=sum(ti*mu**(-j) for j,ti in zip(J,t))
 assert direct_num/direct_den==sum(v*mu**k for k,v in N.items())/sum(v*mu**k for k,v in D.items())
ids=[((0,1,2,3),(0,-1,-2)),((0,2,3),(0,-2)),((0,1,3),(1,-1)),((0,3),(0,)),((0,2,3),(1,-1))]
ids += [((0,3),(r,)) for r in range(1,len(special)-3)]
csdict={c[:2]:c for c in cs}
winners=[csdict[x] for x in ids]
assert len(winners)==len(special)+1

@lru_cache(None)
def basis(a,b,d):
 # Use common denominator. Coefficients represent positive denominator times p((a+bt)/(1+t)).
 den=lcm(a.denominator,b.denominator); A=int(a*den);B=int(b*den)
 out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*comb(d-i,k)
  out.append(v)
 return out

counts={'comparisons':0,'bernstein_nodes':0,'factor_removals':0,'max_depth':0}
def bernstein_positive(p,a,b,depth=0):
 counts['bernstein_nodes']+=1;counts['max_depth']=max(depth,counts['max_depth'])
 d=len(p)-1;bas=basis(a,b,d)
 v=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(v)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0:return False
 if depth>=20:return False
 c=(a+b)/2
 return bernstein_positive(p,a,c,depth+1) and bernstein_positive(p,c,b,depth+1)

failed=[];started=time.time()
for phase,w in enumerate(winners):
 a=intervals[phase-1][0] if phase else F(0)
 b=intervals[phase][1] if phase<len(special) else F(8)
 interior=(a+b)/2
 for edge in (phase-1,phase):
  if 0<=edge<len(special):
   assert roots_count(special[edge],a,b)==1
   assert ev(special[edge],interior)!=0
 for c in cs:
  pp=compare_polynomial(w,c)
  if not pp:continue
  mn=min(pp);p=[pp.get(k,0) for k in range(mn,max(pp)+1)]
  den=lcm(*(x.denominator if hasattr(x,'denominator') else 1 for x in p));p=[int(x*den) for x in p]
  sign=1
  for edge in (phase-1,phase):
   if 0<=edge<len(special):
    M=special[edge]
    while True:
     q,rem=divmodp(p,M)
     if rem:break
     s=1 if ev(M,interior)>0 else -1
     sign*=s;p=ints(q);counts['factor_removals']+=1
  p=[sign*x for x in p]
  counts['comparisons']+=1
  if not bernstein_positive(p,a,b):failed.append({'phase':phase,'candidate':[c[0],c[1]],'polynomial':p})
 print('phase',phase,w[:2],'failed',len(failed),'seconds',time.time()-started,flush=True)
result={'candidate_count':len(cs),'top_layer_maximum':20,'range':[0,8],'roots':[{'polynomial':p,'interval':[str(a),str(b)],'approx':x} for p,(a,b),x in zip(special,intervals,roots)],'winners':[c[:2] for c in winners],'counts':counts,'failures':failed}
open(__import__('pathlib').Path(__file__).with_name('m3_exact_envelope.json'),'w').write(json.dumps(result,indent=2))
if failed:
 raise SystemExit('Exact path-envelope verification failed: '+str(len(failed))+' comparison(s)')
print('DONE',counts,'failures',len(failed))


==> anc/m3_low/certify_m3_A_dual.py <==
"""Exact continuum verification of an m=3 dual certificate, alpha<=mu<=sqrt(2).
Python stdlib only. Every inequality is reduced to integer polynomial positivity.
"""
from rational_functions import RF,F
from poly import ev,divmodp,ints,roots_count
from math import factorial,comb,lcm
from functools import lru_cache
import json
x=RF([0,1]);V=2*x*(x*x+1)/(x**3+2*x+2)
alpha=[-2,0,1,1,1];sqrt2=[-2,0,1];zeta=[-4,0,2,0,1]
b=2-2*V/x**2;g=3+6*(b-V)/x**3-2;kappa=ints(g.n)
T=10**10
isolations={'alpha':(F(8717569165,T),F(8717569166,T),alpha),
 'zeta':(F(11117859405,T),F(11117859406,T),zeta),
 'kappa':(F(11954819989,T),F(11954819990,T),kappa),
 'sqrt2':(F(14142135623,T),F(14142135624,T),sqrt2)}
for a,b,p in isolations.values():assert roots_count(p,a,b)==1 and ev(p,a)*ev(p,b)<0
@lru_cache(None)
def basis(a,b,d):
 den=lcm(a.denominator,b.denominator);A=int(a*den);B=int(b*den);out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*comb(d-i,k)
  out.append(v)
 return out
stats={'nonzero_checks':0,'removed_factors':0,'bernstein_nodes':0,'max_subdivision':0}
fail=[]
def polypositive(p,a,b,depth=0):
 p=ints(p);d=len(p)-1;bas=basis(a,b,d);stats['bernstein_nodes']+=1;stats['max_subdivision']=max(depth,stats['max_subdivision'])
 co=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(co)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0 or depth>=15:return False
 mid=(a+b)/2
 return polypositive(p,a,mid,depth+1) and polypositive(p,mid,b,depth+1)
def check(f,a,b,edgepolys,name):
 f=RF(f)
 if not f.n:return
 stats['nonzero_checks']+=1
 assert polypositive(f.d,a,b),('denominator',name)
 assert ev(f.d,a)>0 and ev(f.d,b)>0 and roots_count(f.d,a,b)==0,('strict_denominator',name)
 p=f.n;sign=1;interior=(a+b)/2
 for M in edgepolys:
  assert roots_count(M,a,b)==1
  while True:
   q,rem=divmodp(p,M)
   if rem:break
   sign*=1 if ev(M,interior)>0 else -1;p=q;stats['removed_factors']+=1
 if not polypositive([sign*c for c in p],a,b):fail.append(name)

for branch in range(4):
 if branch==0:
  a=isolations['alpha'][0];bb=F(1);edgepolys=[alpha]
  ar={-3:1-V/x,-2:1+x*(V-2)/2,-1:V,0:2-2*(1-V)/x,1:RF(2)}
  allowed={0:[0,1],1:[-1],2:[-2],3:[-3]}
 elif branch in (1,2):
  a=F(1) if branch==1 else isolations['zeta'][0]
  bb=isolations['zeta'][1] if branch==1 else isolations['kappa'][1]
  edgepolys=[zeta] if branch==1 else [zeta,kappa]
  ar={-3:1-V/x,-2:2-2*V/x**2,-1:V,0:1+V/x,1:RF(2)}
  allowed={0:[1,2],1:([-1,1] if branch==1 else [-1,0,1]),2:[-2,-1],3:[-3]}
 else:
  a=isolations['kappa'][0];bb=isolations['sqrt2'][1];edgepolys=[kappa,sqrt2]
  ar={-3:1-V/x,-2:2-2*V/x**2,-1:V,0:1+V/x,1:3+6*(2-2*V/x**2-V)/x**3}
  allowed={0:[1,2],1:[-1,0,1],2:[-2,-1],3:[-3]}
 ar.update({r:RF(r+1) for r in range(2,6)})
 def pi(k):return x**k/factorial(k) if k>=0 else RF(0)
 def v(r,j):return RF(0) if r==-4 else (ar[r]-r-j-1)*pi(r+j+1)
 for r,rate in ar.items():check(rate,a,bb,edgepolys,f'branch{branch}:rate{r}')
 for j in range(4):
  beta={r:(v(r-1,j)-v(r,j) if r in allowed[j] else RF(0)) for r in range(-3,6)}
  for r in range(-3,6):
   check(beta[r],a,bb,edgepolys,f'branch{branch}:beta{r},{j}')
   check(beta[r]-v(r-1,j)+v(r,j),a,bb,edgepolys,f'branch{branch}:row{r},{j}')
  check(V-sum(beta.values(),RF(0)),a,bb,edgepolys,f'branch{branch}:budget{j}')
 print('branch',branch,'failures',fail)
result={'scope':'alpha<=mu<=sqrt(2), m=3, all sufficiently large truncations and hence full program','kappa_polynomial':kappa,'isolations':{k:[str(a),str(b)] for k,(a,b,p) in isolations.items()},'stats':stats,'failures':fail}
json.dump(result,open(__import__('pathlib').Path(__file__).with_name('m3_A_dual_verification.json'),'w'),indent=2)
assert not fail
print('VERIFIED',stats)


==> anc/m3_low/certify_m3_B_dual.py <==
"""Exact symbolic dual verification for m=3, sqrt(2)<=mu<=beta."""
from rational_functions import RF,F
from poly import ev,divmodp,ints,roots_count
from math import factorial,comb,lcm
from functools import lru_cache
import json
x=RF([0,1]);V=x*x*(x*x+4)/(x**3+2*x*x+4)
sqrt2=[-2,0,1];beta=[24,-12,6,-2,-3,1]
eps=ints((1+12*(V-x)/x**3).n);eta=ints((V+x-3).n)
T=10**10
isolations={'sqrt2':(F(14142135623,T),F(14142135624,T),sqrt2),
 'eps':(F(15752920236,T),F(15752920237,T),eps),
 'eta':(F(16699746905,T),F(16699746906,T),eta),
 'beta':(F(17097797257,T),F(17097797258,T),beta)}
for a,b,p in isolations.values():assert roots_count(p,a,b)==1 and ev(p,a)*ev(p,b)<0
@lru_cache(None)
def basis(a,b,d):
 den=lcm(a.denominator,b.denominator);A=int(a*den);B=int(b*den);out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*comb(d-i,k)
  out.append(v)
 return out
stats={'nonzero_checks':0,'removed_factors':0,'bernstein_nodes':0,'max_subdivision':0}
fail=[]
def polypositive(p,a,b,depth=0):
 p=ints(p);d=len(p)-1;bas=basis(a,b,d);stats['bernstein_nodes']+=1;stats['max_subdivision']=max(depth,stats['max_subdivision'])
 co=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(co)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0 or depth>=15:return False
 mid=(a+b)/2
 return polypositive(p,a,mid,depth+1) and polypositive(p,mid,b,depth+1)
def check(f,a,b,edgepolys,name):
 f=RF(f)
 if not f.n:return
 stats['nonzero_checks']+=1
 assert polypositive(f.d,a,b),('denominator',name)
 assert ev(f.d,a)>0 and ev(f.d,b)>0 and roots_count(f.d,a,b)==0,('strict_denominator',name)
 p=f.n;sign=1;interior=(a+b)/2
 for M in edgepolys:
  assert roots_count(M,a,b)==1
  while True:
   q,rem=divmodp(p,M)
   if rem:break
   sign*=1 if ev(M,interior)>0 else -1;p=q;stats['removed_factors']+=1
 if not polypositive([sign*c for c in p],a,b):fail.append(name)


phases=[('sqrt2','eps'),('eps','eta'),('eta','beta')]
for branch,(left,right) in enumerate(phases):
 a=isolations[left][0];bb=isolations[right][1];edgepolys=[isolations[left][2],isolations[right][2]]
 ar={-3:1-V/x,-2:V+(V-x)*x/2,-1:V,0:1+V/x,1:3+3*(V-x)/x**2,
     2:RF(3) if branch==0 else 4+12*(V-x)/x**3}
 ar.update({r:RF(r+1) for r in range(3,7)})
 allowed={0:[1,2,3],1:[-1,0],2:([-2,-1] if branch<2 else [-2,-1,0]),3:[-3]}
 def pi(k):return x**k/factorial(k) if k>=0 else RF(0)
 def v(r,j):return RF(0) if r==-4 else (ar[r]-r-j-1)*pi(r+j+1)
 for r,rate in ar.items():check(rate,a,bb,edgepolys,f'branch{branch}:rate{r}')
 for j in range(4):
  betas={r:(v(r-1,j)-v(r,j) if r in allowed[j] else RF(0)) for r in range(-3,7)}
  for r in range(-3,7):
   check(betas[r],a,bb,edgepolys,f'branch{branch}:beta{r},{j}')
   check(betas[r]-v(r-1,j)+v(r,j),a,bb,edgepolys,f'branch{branch}:row{r},{j}')
  check(V-sum(betas.values(),RF(0)),a,bb,edgepolys,f'branch{branch}:budget{j}')
 print('branch',branch,'failures',fail)
result={'scope':'sqrt(2)<=mu<=beta, m=3, full program via all sufficiently large truncations',
 'isolations':{k:[str(a),str(b)] for k,(a,b,p) in isolations.items()},'stats':stats,'failures':fail}
json.dump(result,open(__import__('pathlib').Path(__file__).with_name('m3_B_dual_verification.json'),'w'),indent=2)
assert not fail
print('VERIFIED',stats)


==> anc/m3_low/certify_m3_D_dual.py <==
"""Exact symbolic m3 dual certificate for D path, gamma<=mu<=cube_root(12)."""
from rational_functions import RF,F
from poly import ev,divmodp,ints,roots_count
from math import factorial,comb,lcm
from functools import lru_cache
import json
x=RF([0,1]);V=2*x**2*(x*x+3)/(x**3+6*x+12)
b=2-2*V/x**2;l=3-6*V/x**3;H=(l-1)*x;c=3+6*(H-V)/x**3;d=4+4*(c-3)/x
gamma=[36,-36,-6,6,-3,2];delta=[-12,0,0,1];eps=ints((1+5*(d-4)/x).n)
T=10**10
isolations={'gamma':(F(19423645569,T),F(19423645570,T),gamma),
 'eps':(F(21160388924,T),F(21160388925,T),eps),
 'delta':(F(22894284851,T),F(22894284852,T),delta)}
for ia,ib,p in isolations.values():assert roots_count(p,ia,ib)==1 and ev(p,ia)*ev(p,ib)<0
@lru_cache(None)
def basis(a,b,d):
 den=lcm(a.denominator,b.denominator);A=int(a*den);B=int(b*den);out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*comb(d-i,k)
  out.append(v)
 return out
stats={'nonzero_checks':0,'removed_factors':0,'bernstein_nodes':0,'max_subdivision':0}
fail=[]
def polypositive(p,a,b,depth=0):
 p=ints(p);d=len(p)-1;bas=basis(a,b,d);stats['bernstein_nodes']+=1;stats['max_subdivision']=max(depth,stats['max_subdivision'])
 co=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(co)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0 or depth>=15:return False
 mid=(a+b)/2
 return polypositive(p,a,mid,depth+1) and polypositive(p,mid,b,depth+1)
def check(f,a,b,edgepolys,name):
 f=RF(f)
 if not f.n:return
 stats['nonzero_checks']+=1
 assert polypositive(f.d,a,b),('denominator',name)
 assert ev(f.d,a)>0 and ev(f.d,b)>0 and roots_count(f.d,a,b)==0,('strict_denominator',name)
 p=f.n;sign=1;interior=(a+b)/2
 for M in edgepolys:
  assert roots_count(M,a,b)==1
  while True:
   q,rem=divmodp(p,M)
   if rem:break
   sign*=1 if ev(M,interior)>0 else -1;p=q;stats['removed_factors']+=1
 if not polypositive([sign*c for c in p],a,b):fail.append(name)



phases=[('gamma','eps'),('eps','delta')]
for branch,(left,right) in enumerate(phases):
 a=isolations[left][0];bb=isolations[right][1];edgepolys=[isolations[left][2],isolations[right][2]]
 ar={-3:1-V/x,-2:b,-1:l,0:1+V/x,1:c,2:d,3:RF(4) if branch==0 else 5+5*(d-4)/x}
 ar.update({r:RF(r+1) for r in range(4,8)})
 allowed={0:[1,2,3,4],1:[0,1],2:[-1,0],3:[-3]}
 def pi(k):return x**k/factorial(k) if k>=0 else RF(0)
 def v(r,j):return RF(0) if r==-4 else (ar[r]-r-j-1)*pi(r+j+1)
 for r,rate in ar.items():check(rate,a,bb,edgepolys,f'branch{branch}:rate{r}')
 for j in range(4):
  betas={r:(v(r-1,j)-v(r,j) if r in allowed[j] else RF(0)) for r in range(-3,8)}
  for r in range(-3,8):
   check(betas[r],a,bb,edgepolys,f'branch{branch}:beta{r},{j}')
   check(betas[r]-v(r-1,j)+v(r,j),a,bb,edgepolys,f'branch{branch}:row{r},{j}')
  check(V-sum(betas.values(),RF(0)),a,bb,edgepolys,f'branch{branch}:budget{j}')
 print('branch',branch,'failures',fail)
result={'scope':'gamma<=mu<=cube_root(12), m=3, full program via all sufficiently large truncations',
 'isolations':{k:[str(a),str(b)] for k,(a,b,p) in isolations.items()},'stats':stats,'failures':fail}
json.dump(result,open(__import__('pathlib').Path(__file__).with_name('m3_D_dual_verification.json'),'w'),indent=2)
assert not fail
print('VERIFIED',stats)


==> anc/m3_low/certify_m3_P0_dual.py <==
"""Exact symbolic m3 dual certificate for outerpair layer0, beta<=mu<=gamma."""
from rational_functions import RF,F
from poly import ev,divmodp,ints,roots_count
from math import factorial,comb,lcm
from functools import lru_cache
import json
x=RF([0,1]);V=3*x**3/(x**3+6);b=2-2*V/x**2
beta=[24,-12,6,-2,-3,1];gamma=[36,-36,-6,6,-3,2]
nu=ints((V-x*(x-1)).n)[1:];k0=ints((x*(V-1)-b).n)
T=10**10
isolations={'beta':(F(17097797257,T),F(17097797258,T),beta),
 'nu':(F(18278923609,T),F(18278923610,T),nu),
 'k0':(F(18894699517,T),F(18894699518,T),k0),
 'gamma':(F(19423645569,T),F(19423645570,T),gamma)}
for a,b,p in isolations.values():assert roots_count(p,a,b)==1 and ev(p,a)*ev(p,b)<0
@lru_cache(None)
def basis(a,b,d):
 den=lcm(a.denominator,b.denominator);A=int(a*den);B=int(b*den);out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*comb(d-i,k)
  out.append(v)
 return out
stats={'nonzero_checks':0,'removed_factors':0,'bernstein_nodes':0,'max_subdivision':0}
fail=[]
def polypositive(p,a,b,depth=0):
 p=ints(p);d=len(p)-1;bas=basis(a,b,d);stats['bernstein_nodes']+=1;stats['max_subdivision']=max(depth,stats['max_subdivision'])
 co=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(co)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0 or depth>=15:return False
 mid=(a+b)/2
 return polypositive(p,a,mid,depth+1) and polypositive(p,mid,b,depth+1)
def check(f,a,b,edgepolys,name):
 f=RF(f)
 if not f.n:return
 stats['nonzero_checks']+=1
 assert polypositive(f.d,a,b),('denominator',name)
 assert ev(f.d,a)>0 and ev(f.d,b)>0 and roots_count(f.d,a,b)==0,('strict_denominator',name)
 p=f.n;sign=1;interior=(a+b)/2
 for M in edgepolys:
  assert roots_count(M,a,b)==1
  while True:
   q,rem=divmodp(p,M)
   if rem:break
   sign*=1 if ev(M,interior)>0 else -1;p=q;stats['removed_factors']+=1
 if not polypositive([sign*c for c in p],a,b):fail.append(name)



phases=[('beta','nu'),('nu','k0'),('k0','gamma')]
for branch,(left,right) in enumerate(phases):
 a=isolations[left][0];bb=isolations[right][1];edgepolys=[isolations[left][2],isolations[right][2]]
 b=2-2*V/x**2;H=b if branch<2 else x*(V-1);c=3+6*(H-V)/x**3
 ar={-3:1-V/x,-2:b,-1:V,0:1+V/x,1:c,2:4+4*(c-3)/x}
 ar.update({r:RF(r+1) for r in range(3,7)})
 allowed={0:[1,2,3],1:([-1,0,1] if branch<2 else [0,1]),
          2:([-2,-1,0] if branch==0 else [-1,0]),3:[-3]}
 def pi(k):return x**k/factorial(k) if k>=0 else RF(0)
 def v(r,j):return RF(0) if r==-4 else (ar[r]-r-j-1)*pi(r+j+1)
 for r,rate in ar.items():check(rate,a,bb,edgepolys,f'branch{branch}:rate{r}')
 for j in range(4):
  betas={r:(v(r-1,j)-v(r,j) if r in allowed[j] else RF(0)) for r in range(-3,7)}
  for r in range(-3,7):
   check(betas[r],a,bb,edgepolys,f'branch{branch}:beta{r},{j}')
   check(betas[r]-v(r-1,j)+v(r,j),a,bb,edgepolys,f'branch{branch}:row{r},{j}')
  check(V-sum(betas.values(),RF(0)),a,bb,edgepolys,f'branch{branch}:budget{j}')
 print('branch',branch,'failures',fail)
result={'scope':'beta<=mu<=gamma, m=3, full program via all sufficiently large truncations',
 'isolations':{k:[str(a),str(b)] for k,(a,b,p) in isolations.items()},'stats':stats,'failures':fail}
json.dump(result,open(__import__('pathlib').Path(__file__).with_name('m3_P0_dual_verification.json'),'w'),indent=2)
assert not fail
print('VERIFIED',stats)


==> anc/m3_low/certify_m3_bridge_dual.py <==
"""Exact symbolic m3 outer-pair bridge cube_root(12)<=mu<=12/5."""
from rational_functions import RF,F
from poly import ev,divmodp,ints,roots_count
from math import factorial,comb,lcm
from functools import lru_cache
import json
x=RF([0,1]);V=3*x**4/(x**3+24)
b=2-2*V/x**2;l=3-6*V/x**3;H=(l-1)*x;c=3+6*(H-V)/x**3;d=4+4*(c-3)/x
delta=[-12,0,0,1];T=10**10
isolations={'delta':(F(22894284851,T),F(22894284852,T),delta)}
for ia,ib,p in isolations.values():assert roots_count(p,ia,ib)==1 and ev(p,ia)*ev(p,ib)<0
@lru_cache(None)
def basis(a,b,d):
 den=lcm(a.denominator,b.denominator);A=int(a*den);B=int(b*den);out=[]
 for i in range(d+1):
  v=[0]*(d+1)
  for j in range(i+1):
   c=comb(i,j)*A**(i-j)*B**j*den**(d-i)
   for k in range(d-i+1):v[j+k]+=c*comb(d-i,k)
  out.append(v)
 return out
stats={'nonzero_checks':0,'removed_factors':0,'bernstein_nodes':0,'max_subdivision':0}
fail=[]
def polypositive(p,a,b,depth=0):
 p=ints(p);d=len(p)-1;bas=basis(a,b,d);stats['bernstein_nodes']+=1;stats['max_subdivision']=max(depth,stats['max_subdivision'])
 co=[sum(p[i]*bas[i][k] for i in range(d+1) if p[i]) for k in range(d+1)]
 if min(co)>=0:return True
 if ev(p,a)<0 or ev(p,b)<0 or depth>=15:return False
 mid=(a+b)/2
 return polypositive(p,a,mid,depth+1) and polypositive(p,mid,b,depth+1)
def check(f,a,b,edgepolys,name):
 f=RF(f)
 if not f.n:return
 stats['nonzero_checks']+=1
 assert polypositive(f.d,a,b),('denominator',name)
 assert ev(f.d,a)>0 and ev(f.d,b)>0 and roots_count(f.d,a,b)==0,('strict_denominator',name)
 p=f.n;sign=1;interior=(a+b)/2
 for M in edgepolys:
  assert roots_count(M,a,b)==1
  while True:
   q,rem=divmodp(p,M)
   if rem:break
   sign*=1 if ev(M,interior)>0 else -1;p=q;stats['removed_factors']+=1
 if not polypositive([sign*c for c in p],a,b):fail.append(name)



a=isolations['delta'][0];bb=F(12,5);edgepolys=[delta]
ar={-3:RF(0),-2:b,-1:l,0:1+V/x,1:c,2:d,3:5+5*(d-4)/x}
ar.update({r:RF(r+1) for r in range(4,8)})
allowed={0:[1,2,3,4],1:[0,1],2:[-1,0],3:[-3,-2]}
def pi(k):return x**k/factorial(k) if k>=0 else RF(0)
def v(r,j):return RF(0) if r==-4 else (ar[r]-r-j-1)*pi(r+j+1)
for r,rate in ar.items():check(rate,a,bb,edgepolys,f'rate{r}')
for j in range(4):
 betas={r:(v(r-1,j)-v(r,j) if r in allowed[j] else RF(0)) for r in range(-3,8)}
 for r in range(-3,8):
  check(betas[r],a,bb,edgepolys,f'beta{r},{j}')
  check(betas[r]-v(r-1,j)+v(r,j),a,bb,edgepolys,f'row{r},{j}')
 check(V-sum(betas.values(),RF(0)),a,bb,edgepolys,f'budget{j}')
result={'scope':'cube_root(12)<=mu<=12/5,m=3,outerpairr1,full program', 'stats':stats,'failures':fail}
json.dump(result,open(__import__('pathlib').Path(__file__).with_name('m3_bridge_dual_verification.json'),'w'),indent=2)
assert not fail,fail
print('VERIFIED',stats)


==> anc/m3_low/m3_A_dual_verification.json <==
{
  "scope": "alpha<=mu<=sqrt(2), m=3, all sufficiently large truncations and hence full program",
  "kappa_polynomial": [
    -24,
    24,
    -12,
    0,
    2,
    2,
    0,
    1
  ],
  "isolations": {
    "alpha": [
      "1743513833/2000000000",
      "4358784583/5000000000"
    ],
    "zeta": [
      "2223571881/2000000000",
      "5558929703/5000000000"
    ],
    "kappa": [
      "11954819989/10000000000",
      "1195481999/1000000000"
    ],
    "sqrt2": [
      "14142135623/10000000000",
      "1767766953/1250000000"
    ]
  },
  "stats": {
    "nonzero_checks": 148,
    "removed_factors": 6,
    "bernstein_nodes": 296,
    "max_subdivision": 0
  },
  "failures": []
}

==> anc/m3_low/m3_B_dual_verification.json <==
{
  "scope": "sqrt(2)<=mu<=beta, m=3, full program via all sufficiently large truncations",
  "isolations": {
    "sqrt2": [
      "14142135623/10000000000",
      "1767766953/1250000000"
    ],
    "eps": [
      "3938230059/2500000000",
      "15752920237/10000000000"
    ],
    "eta": [
      "3339949381/2000000000",
      "8349873453/5000000000"
    ],
    "beta": [
      "17097797257/10000000000",
      "8548898629/5000000000"
    ]
  },
  "stats": {
    "nonzero_checks": 123,
    "removed_factors": 6,
    "bernstein_nodes": 246,
    "max_subdivision": 0
  },
  "failures": []
}

==> anc/m3_low/m3_D_dual_verification.json <==
{
  "scope": "gamma<=mu<=cube_root(12), m=3, full program via all sufficiently large truncations",
  "isolations": {
    "gamma": [
      "19423645569/10000000000",
      "1942364557/1000000000"
    ],
    "eps": [
      "5290097231/2500000000",
      "846415557/400000000"
    ],
    "delta": [
      "22894284851/10000000000",
      "5723571213/2500000000"
    ]
  },
  "stats": {
    "nonzero_checks": 90,
    "removed_factors": 6,
    "bernstein_nodes": 180,
    "max_subdivision": 0
  },
  "failures": []
}

==> anc/m3_low/m3_P0_dual_verification.json <==
{
  "scope": "beta<=mu<=gamma, m=3, full program via all sufficiently large truncations",
  "isolations": {
    "beta": [
      "17097797257/10000000000",
      "8548898629/5000000000"
    ],
    "nu": [
      "18278923609/10000000000",
      "1827892361/1000000000"
    ],
    "k0": [
      "18894699517/10000000000",
      "9447349759/5000000000"
    ],
    "gamma": [
      "19423645569/10000000000",
      "1942364557/1000000000"
    ]
  },
  "stats": {
    "nonzero_checks": 123,
    "removed_factors": 6,
    "bernstein_nodes": 246,
    "max_subdivision": 0
  },
  "failures": []
}

==> anc/m3_low/m3_bridge_dual_verification.json <==
{
  "scope": "cube_root(12)<=mu<=12/5,m=3,outerpairr1,full program",
  "stats": {
    "nonzero_checks": 44,
    "removed_factors": 2,
    "bernstein_nodes": 88,
    "max_subdivision": 0
  },
  "failures": []
}

==> anc/m3_low/m3_exact_envelope.json <==
{
  "candidate_count": 2548,
  "top_layer_maximum": 20,
  "range": [
    0,
    8
  ],
  "roots": [
    {
      "polynomial": [
        -2,
        0,
        1,
        1,
        1
      ],
      "interval": [
        "1743513833/2000000000",
        "4358784583/5000000000"
      ],
      "approx": 0.87175691655
    },
    {
      "polynomial": [
        -2,
        0,
        1
      ],
      "interval": [
        "14142135623/10000000000",
        "1767766953/1250000000"
      ],
      "approx": 1.41421356235
    },
    {
      "polynomial": [
        24,
        -12,
        6,
        -2,
        -3,
        1
      ],
      "interval": [
        "17097797257/10000000000",
        "8548898629/5000000000"
      ],
      "approx": 1.70977972575
    },
    {
      "polynomial": [
        36,
        -36,
        -6,
        6,
        -3,
        2
      ],
      "interval": [
        "19423645569/10000000000",
        "1942364557/1000000000"
      ],
      "approx": 1.94236455695
    },
    {
      "polynomial": [
        -12,
        0,
        0,
        1
      ],
      "interval": [
        "22894284851/10000000000",
        "5723571213/2500000000"
      ],
      "approx": 2.28942848515
    },
    {
      "polynomial": [
        -120,
        24,
        0,
        -2,
        1
      ],
      "interval": [
        "16203339203/5000000000",
        "32406678407/10000000000"
      ],
      "approx": 3.24066784065
    },
    {
      "polynomial": [
        -360,
        60,
        0,
        -3,
        1
      ],
      "interval": [
        "5366954317/1250000000",
        "42935634537/10000000000"
      ],
      "approx": 4.29356345365
    },
    {
      "polynomial": [
        -840,
        120,
        0,
        -4,
        1
      ],
      "interval": [
        "53274307991/10000000000",
        "6659288499/1250000000"
      ],
      "approx": 5.32743079915
    },
    {
      "polynomial": [
        -1680,
        210,
        0,
        -5,
        1
      ],
      "interval": [
        "63513269327/10000000000",
        "3969579333/625000000"
      ],
      "approx": 6.35132693275
    },
    {
      "polynomial": [
        -3024,
        336,
        0,
        -6,
        1
      ],
      "interval": [
        "36846079307/5000000000",
        "14738431723/2000000000"
      ],
      "approx": 7.36921586145
    }
  ],
  "winners": [
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        -1,
        -2
      ]
    ],
    [
      [
        0,
        2,
        3
      ],
      [
        0,
        -2
      ]
    ],
    [
      [
        0,
        1,
        3
      ],
      [
        1,
        -1
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        0
      ]
    ],
    [
      [
        0,
        2,
        3
      ],
      [
        1,
        -1
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        1
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        2
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        3
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        4
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        5
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        6
      ]
    ]
  ],
  "counts": {
    "comparisons": 28017,
    "bernstein_nodes": 28017,
    "factor_removals": 20,
    "max_depth": 0
  },
  "failures": []
}

==> anc/m3_low/m3_paths.py <==
from itertools import combinations
from math import factorial,exp
from fractions import Fraction

def candidates(m,R):
 out=[]
 for s in range(2,m+2):
  for J in combinations(range(m+1),s):
   if J[0]!=0: continue # translates equivalent to support starting at zero
   for rr0 in combinations(range(-m,R+1),s-1):
    rr=rr0[::-1]
    if any(r+a<0 for r,a in zip(rr,J)):continue
    t=[Fraction(1)]
    for r,a,b in zip(rr,J,J[1:]):t.append(t[-1]*Fraction(factorial(r+b),factorial(r+a)))
    num={} # value pi0 factor numerator / sum_j t_j mu^{-j}
    for i,r in enumerate(rr):num[r]=num.get(r,0)+ t[i]/factorial(r+J[i])*(J[i+1]-J[i])
    # multiply mu^m support max
    N={r+J[-1]:x for r,x in num.items()}; D={J[-1]-j:x for j,x in zip(J,t)}
    out.append((J,rr,N,D,t))
 return out

def val(c,mu):return sum(float(v)*mu**k for k,v in c[2].items())/sum(float(v)*mu**k for k,v in c[3].items())
def compare_polynomial(a,b):
 out={}
 for k,v in a[2].items():
  for l,w in b[3].items():out[k+l]=out.get(k+l,0)+v*w
 for k,v in b[2].items():
  for l,w in a[3].items():out[k+l]=out.get(k+l,0)-v*w
 return {k:v for k,v in out.items() if v}
if __name__=='__main__':
 import numpy as np
 from scipy.optimize import brentq
 cs=candidates(3,24)
 print('candidates',len(cs))
 last=None;trans=[]
 MN=np.zeros((len(cs),28));MD=np.zeros((len(cs),4))
 for i,c in enumerate(cs):
  for k,v in c[2].items():MN[i,k]=float(v)
  for k,v in c[3].items():MD[i,k]=float(v)
 for mu in np.linspace(.0001,20,2001):
  idx=int(np.argmax((MN@np.array([mu**k for k in range(28)]))/(MD@np.array([mu**k for k in range(4)]))))
  if idx!=last:
   c=cs[idx]
   if last is not None:
    p=compare_polynomial(c,cs[last]); rt=brentq(lambda x:val(c,x)-val(cs[last],x),mu-.01,mu)
    print('transition',rt,'poly',p)
   print('mu',mu,'J,r',c[:2],'N,D',c[2:4]);last=idx


==> anc/m3_low/poly.py <==
from fractions import Fraction as F
from math import gcd,lcm
from functools import reduce

def trim(p):
 while p and p[-1]==0:p.pop()
 return p

def divmodp(a,b):
 a=list(map(F,a));b=trim(list(map(F,b)));q=[F(0)]*max(0,len(a)-len(b)+1)
 while len(trim(a))>=len(b):
  k=len(a)-len(b);c=a[-1]/b[-1];q[k]=c
  for i,x in enumerate(b):a[i+k]-=c*x
 return trim(q),trim(a)
def ints(p):
 p=trim(p); den=lcm(*(x.denominator for x in p));r=[int(x*den) for x in p];g=abs(reduce(gcd,r));return [x//g for x in r]
def sturm(p):
 out=[list(map(F,p)),[F(i)*p[i] for i in range(1,len(p))]]
 while out[-1]:
  _,r=divmodp(out[-2],out[-1])
  if not r:break
  out.append([-x for x in r])
 return out

def ev(p,x):
 y=F(0)
 for v in p[::-1]:y=y*x+v
 return y
def variation(seq,x):
 ss=[1 if v>0 else -1 for p in seq if (v:=ev(p,x))]
 return sum(a!=b for a,b in zip(ss,ss[1:]))
def roots_count(p,a,b):
 ss=sturm(p);return variation(ss,a)-variation(ss,b)
if __name__=='__main__':
 polys=[[0,0,-2,0,1,1,1],[0,-8,8,-4,0,2,-2,1],[0,0,-24,12,-6,2,3,-1],[0,0,36,-36,-6,6,-3,2],[0,0,-144,0,-12,12,0,1]]
 for p in polys:
  while p[0]==0:p=p[1:]
  p=ints(list(map(F,p)));print(p)
  print('div sqrt2',divmodp(p,[-2,0,1]))


==> anc/m3_low/rational_functions.py <==
from fractions import Fraction as F
from math import gcd,lcm
from functools import reduce
from poly import trim,divmodp,ints

def add(a,b):return trim([(a[i] if i<len(a) else F(0))+(b[i] if i<len(b) else F(0)) for i in range(max(len(a),len(b)))])
def mul(a,b):
 p=[F(0)]*max(0,len(a)+len(b)-1)
 for i,v in enumerate(a):
  for j,w in enumerate(b):p[i+j]+=v*w
 return trim(p)
def gcdp(a,b):
 while b:a,b=b,divmodp(a,b)[1]
 return [v/a[-1] for v in a] if a else []
class RF:
 def __init__(self,n=0,d=None):
  if isinstance(n,RF):self.n=n.n;self.d=n.d;return
  if not isinstance(n,(list,tuple)):n=[F(n)]
  if d is None:d=[F(1)]
  elif not isinstance(d,(list,tuple)):d=[F(d)]
  n=trim(list(map(F,n)));d=trim(list(map(F,d)));assert d
  if not n:self.n=[];self.d=[F(1)];return
  g=gcdp(n,d);n,rr=divmodp(n,g);assert not rr;d,rr=divmodp(d,g);assert not rr
  den=d[-1];self.n=[v/den for v in n];self.d=[v/den for v in d]
 def __add__(self,b):
  b=RF(b);return RF(add(mul(self.n,b.d),mul(b.n,self.d)),mul(self.d,b.d))
 __radd__=__add__
 def __neg__(self):return RF([-v for v in self.n],self.d)
 def __sub__(self,b):return self+-RF(b)
 def __rsub__(self,b):return RF(b)+-self
 def __mul__(self,b):
  b=RF(b);return RF(mul(self.n,b.n),mul(self.d,b.d))
 __rmul__=__mul__
 def __truediv__(self,b):
  b=RF(b);return RF(mul(self.n,b.d),mul(self.d,b.n))
 def __rtruediv__(self,b):return RF(b)/self
 def __pow__(self,k):
  if k<0:return (1/self)**(-k)
  v=RF(1)
  while k:
   if k%2:v=v*self
   self=self*self;k//=2
  return v
 def __str__(self):return str(ints(self.n))+'/'+str(ints(self.d)) if self.n else '0'
 def value(self,x):
  from poly import ev
  return ev(self.n,x)/ev(self.d,x)


==> anc/m3_low/run_all_m3.py <==
"""Run all six low-mean/path exact verifiers serially, from any working directory.
Command: python anc/m3_low/run_all_m3.py
"""
from pathlib import Path
import subprocess
import sys
base=Path(__file__).resolve().parent
scripts=['certify_m3.py','certify_m3_A_dual.py','certify_m3_B_dual.py',
         'certify_m3_P0_dual.py','certify_m3_D_dual.py','certify_m3_bridge_dual.py']
for name in scripts:
    print('RUN',name,flush=True)
    subprocess.run([sys.executable,str(base/name)],check=True,cwd=base)
print('All six exact path/low-mean verifiers passed.',flush=True)

